A 750 GeV Diphoton Signal from a Very Light Pseudoscalar in the NMSSM

The excess of events in the diphoton final state near 750 GeV observed by ATLAS and CMS can be explained within the NMSSM near the R-symmetry limit. Both scalars beyond the Standard Model Higgs boson have masses near 750 GeV, mix strongly, and share sizeable production cross sections in association with b-quarks as well as branching fractions into a pair of very light pseudoscalars. Pseudoscalars with a mass of ~ 210 MeV decay into collimated diphotons, whereas pseudoscalars with a mass of ~ 500-550 MeV can decay either into collimated diphotons or into three pi^0 resulting in collimated photon jets. Various such scenarios are discussed; the dominant constraints on the latter scenario originate from bounds on radiative Upsilon decays, but they allow for a signal cross section up to 6.7 fb times the acceptance for collimated multiphotons to pass as a single photon.

==> anc/BP1.spectr <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.9.0      # Version number
     3   # Landau Pole below MGUT
     3   # Muon magn. mom. more than 2 sigma away
     3   # b -> c tau nu more than 2 sigma away (as SM)
     3   # Branching ratios of Higgs states < 1 GeV not reliable
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  0   # IMOD
 10  0   # ISCAN
  9  0   # Call micrOmegas
  8  0   # Precision for Higgs masses
 13  0   # Sparticle decays via NMSDECAY
 14  0   # H-> VV,VV*,(V*V*)
 15  0   # Precision for micromegas
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     3     9.56726888E+00   # TANBETA(MZ)
BLOCK EXTPAR
     1     5.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    11    -3.48078690E+03   # ATOP
    12    -3.48078690E+03   # ABOTTOM
    13     0.00000000E+00   # ATAU
    16     0.00000000E+00   # AMUON
    31     3.00000000E+02   # LEFT SELECTRON
    32     3.00000000E+02   # LEFT SMUON
    33     3.00000000E+02   # LEFT STAU
    34     3.00000000E+02   # RIGHT SELECTRON
    35     3.00000000E+02   # RIGHT SMUON
    36     3.00000000E+02   # RIGHT STAU
    41     5.99999941E+03   # LEFT 1ST GEN. SQUARKS
    42     5.99999941E+03   # LEFT 2ND GEN. SQUARKS
    43     5.99999941E+03   # LEFT 3RD GEN. SQUARKS
    44     5.99999941E+03   # RIGHT U-SQUARKS
    45     5.99999941E+03   # RIGHT C-SQUARKS
    46     5.99999941E+03   # RIGHT T-SQUARKS
    47     5.99999941E+03   # RIGHT D-SQUARKS
    48     5.99999941E+03   # RIGHT S-SQUARKS
    49     5.99999941E+03   # RIGHT B-SQUARKS
    61     5.28168374E-01   # LAMBDA
    62     1.64997715E+00   # KAPPA
    63     3.21615764E+01   # ALAMBDA
    64     1.16282350E+00   # AKAPPA
    65     1.38534116E+02   # MUEFF
#  124     7.79739641E+02   # MA AT QSTSB
#  125     9.56530678E+01   # MP AT QSTSB
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     1.22100349E+02   # lightest neutral scalar
        35     7.50004618E+02   # second neutral scalar
        45     1.00251633E+03   # third neutral scalar
        36     2.11259511E-01   # lightest pseudoscalar
        46     7.63011642E+02   # second pseudoscalar
        37     7.56512078E+02   # charged Higgs
   1000001     6.08145135E+03   #  ~d_L
   2000001     6.08123982E+03   #  ~d_R
   1000002     6.08097904E+03   #  ~u_L
   2000002     6.08109207E+03   #  ~u_R
   1000003     6.08145135E+03   #  ~s_L
   2000003     6.08123982E+03   #  ~s_R
   1000004     6.08097904E+03   #  ~c_L
   2000004     6.08109207E+03   #  ~c_R
   1000005     6.06264901E+03   #  ~b_1
   2000005     6.06350308E+03   #  ~b_2
   1000006     6.01516840E+03   #  ~t_1
   2000006     6.09923119E+03   #  ~t_2
   1000011     3.03250909E+02   #  ~e_L
   2000011     3.02961413E+02   #  ~e_R
   1000012     2.93689067E+02   #  ~nue_L
   1000013     3.03250909E+02   #  ~mu_L
   2000013     3.02961413E+02   #  ~mu_R
   1000014     2.93689067E+02   #  ~numu_L
   1000015     2.99294936E+02   #  ~tau_1
   2000015     3.06880414E+02   #  ~tau_2
   1000016     2.93689067E+02   #  ~nutau_L
   1000021     3.50710765E+03   #  ~g
   1000022     1.32365522E+02   # neutralino(1)
   1000023    -1.52366680E+02   # neutralino(2)
   1000025     4.88073580E+02   # neutralino(3)
   1000035     9.10243434E+02   # neutralino(4)
   1000045     1.04326822E+03   # neutralino(5)
   1000024     1.42031015E+02   # chargino(1)
   1000037     1.04325791E+03   # chargino(2)
   1000039     3.46410128E+03   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.71071174E-04   # BR(b -> s gamma)
    11     4.21523948E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     3.20618400E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.015E-1 < Delta M_d < 5.095E-1:
     2     5.08933268E-01   # Delta M_d in ps^-1
    21     9.85082802E-01   # Delta M_d +Theor.Err.
    22     1.44121459E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7715E+1 < Delta Ms < 1.7799E+1:
     3     1.79552295E+01   # Delta M_s in ps^-1
    31     2.22249298E+01   # Delta M_s +Theor.Err.
    32     1.41347820E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.72E-9 < BR(Bs->mu+mu-) < 4.5E-9:
     4     3.57817143E-09   # BR(Bs -> mu+mu-)
    41     4.22802336E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     2.97558295E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.06064223E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.61676358E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     6.52340507E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# Exp. 2 Sigma: 0.84E-6 < BR(B->Xs mu+mu-)low < 2.32E-6:
#   1.65774677E-06   BR(B->Xs mu+mu-)low
#   1.84902106E-06   BR(B->Xs mu+mu-)low+Theor.Err.
#   1.46647248E-06   BR(B->Xs mu+mu-)low-Theor.Err.
# Exp. 2 Sigma: 2.8E-7 < BR(B->Xs mu+mu-)high < 6.8E-7:
#   2.36663293E-07   BR(B->Xs mu+mu-)high
#   3.77098081E-07   BR(B->Xs mu+mu-)high+Theor.Err.
#   9.62285056E-08   BR(B->Xs mu+mu-)high-Theor.Err.
# Exp. 2 Sigma: 2.7E-6 < BR(b -> d gamma) < 2.55E-5:
#   1.89598261E-05   BR(b -> d gamma)
#   2.15593380E-05   BR(b -> d gamma)+Theor.Err.)
#   1.43603141E-05   BR(b -> d gamma)-Theor.Err.)
# Exp. 2 Sigma: 1.1E-10 < BR(Bd->mu+mu-) < 7.1E-10:
#   1.00422026E-10   BR(Bd -> mu+mu-)
#   1.74767610E-10   BR(Bd -> mu+mu-)+Theor.Err.
#   3.24797108E-11   BR(Bd -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Xs nu nubar) < 6.4E-4:
#   2.88990873E-05   BR(B-> Xs nu nubar)
#   3.49133327E-05   BR(B-> Xs nu nubar)+Theor.Err.
#   2.28848419E-05   BR(B-> Xs nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B+-> K+ nu nubar) < 1.6E-5:
#   3.96615060E-06   BR(B+-> K+ nu nubar)
#   4.90810566E-06   BR(B+-> K+ nu nubar)+Theor.Err.
#   3.02419554E-06   BR(B+-> K+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Ks nu nubar) < 5.5E-5:
#   9.15802111E-06   BR(B-> Ks nu nubar)
#   1.11425354E-05   BR(B-> Ks nu nubar)+Theor.Err.
#   7.17350679E-06   BR(B-> Ks nu nubar)-Theor.Err.
# RD = BR[B+ -> D tau+ nu_tau]/BR[B+ -> D l+ nu_l]
# Exp. 2 Sigma: 2.91E-1 < RD < 4.91E-1:
#   2.97520417E-01   RD
#   3.31677722E-01   RD+Theor.Err.
#   2.63363112E-01   RD-Theor.Err.
# RD* = BR[B+ -> D* tau+ nu_tau]/BR[B+ -> D* l+ nu_l]
# Exp. 2 Sigma: 2.78E-1 < RD* < 3.66E-1:
#   2.52035520E-01   RD*
#   2.58048100E-01   RD*+Theor.Err.
#   2.45731020E-01   RD*-Theor.Err.
# Exp. 2 Sigma: BR(K+-> Pi+ nu nubar) < 4.03E-10:
#   8.60777496E-11   BR(K+-> Pi+ nu nubar)
#   1.06106991E-10   BR(K+-> Pi+ nu nubar)+Theor.Err.
#   6.60485077E-11   BR(K+-> Pi+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(KL-> Pi0 nu nubar) < 2.6E-8:
#   2.70110919E-11   BR(KL-> Pi0 nu nubar)
#   3.90240480E-11   BR(KL-> Pi0 nu nubar)+Theor.Err.
#   1.49981357E-11   BR(KL-> Pi0 nu nubar)-Theor.Err.
# Exp. 2 Sigma: 5.275E-3 < DMK < 5.311E-3:
#   5.81796868E-03   DMK in ps-1
#   9.82403182E-03   DMK+Theor.Err.
#   1.81191561E-03   DMK-Theor.Err.
# Exp. 2 Sigma: 2.206E-3 < epsK < 2.250E-3:
#   1.86718995E-03   epsK in ps-1
#   2.42199380E-03   epsK+Theor.Err.
#   1.32600394E-03   epsK-Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     2.14222374E-10   # Del_a_mu
    61     5.34787599E-10   # Del_a_mu + Theor.Err.
    62    -1.06342850E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  5.99999941E+03 # (STOP/SBOTTOM MASSES)
     1     1.38534116E+02   # MUEFF
     2     9.33233887E+00   # TAN(BETA)
     3     2.38067360E+02   # V(Q)
     4     6.07993908E+05   # MA^2
     5     9.14950937E+03   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1     1.02832573E-01   # S_(1,1)
  1  2     9.94490451E-01   # S_(1,2)
  1  3    -2.03520298E-02   # S_(1,3)
  2  1     9.81743972E-01   # S_(2,1)
  2  2    -9.81806614E-02   # S_(2,2)
  2  3     1.62908968E-01   # S_(2,3)
  3  1    -1.60013237E-01   # S_(3,1)
  3  2     3.67328308E-02   # S_(3,2)
  3  3     9.86431175E-01   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     1.16457834E-01   # P_(1,1)
  1  2     1.21725265E-02   # P_(1,2)
  1  3     9.93121041E-01   # P_(1,3)
  2  1     9.87740135E-01   # P_(2,1)
  2  2     1.03241599E-01   # P_(2,2)
  2  3    -1.17092260E-01   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     7.07613122E-01   # Rst_(1,1)
  1  2     7.06600078E-01   # Rst_(1,2)
  2  1    -7.06600078E-01   # Rst_(2,1)
  2  2     7.07613122E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     6.63207458E-01   # Rsb_(1,1)
  1  2     7.48435613E-01   # Rsb_(1,2)
  2  1    -7.48435613E-01   # Rsb_(2,1)
  2  2     6.63207458E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     6.93481514E-01   # Rsl_(1,1)
  1  2     7.20474420E-01   # Rsl_(1,2)
  2  1    -7.20474420E-01   # Rsl_(2,1)
  2  2     6.93481514E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     9.39149165E-02   # N_(1,1)
  1  2    -6.82792985E-02   # N_(1,2)
  1  3     7.01999869E-01   # N_(1,3)
  1  4    -6.98651337E-01   # N_(1,4)
  1  5     7.48359421E-02   # N_(1,5)
  2  1    -4.24060486E-02   # N_(2,1)
  2  2     4.24455644E-02   # N_(2,2)
  2  3     7.03839412E-01   # N_(2,3)
  2  4     7.04594695E-01   # N_(2,4)
  2  5     6.75018435E-02   # N_(2,5)
  3  1     9.94656087E-01   # N_(3,1)
  3  2     1.44709079E-02   # N_(3,2)
  3  3    -3.59979208E-02   # N_(3,3)
  3  4     9.55029618E-02   # N_(3,4)
  3  5    -5.76156532E-03   # N_(3,5)
  4  1     1.52762268E-03   # N_(4,1)
  4  2     9.63484802E-03   # N_(4,2)
  4  3    -1.00626545E-01   # N_(4,3)
  4  4     4.71975427E-03   # N_(4,4)
  4  5     9.94865246E-01   # N_(4,5)
  5  1    -6.21696926E-03   # N_(5,1)
  5  2     9.96611295E-01   # N_(5,2)
  5  3     1.96141080E-02   # N_(5,3)
  5  4    -7.93065780E-02   # N_(5,4)
  5  5    -7.28208542E-03   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     2.67553618E-02   # U_(1,1)
  1  2    -9.99642011E-01   # U_(1,2)
  2  1     9.99642011E-01   # U_(2,1)
  2  2     2.67553618E-02   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     1.12084313E-01   # V_(1,1)
  1  2    -9.93698700E-01   # V_(1,2)
  2  1     9.93698700E-01   # V_(2,1)
  2  2     1.12084313E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1     9.99908130E-01   # U-type fermions
  1  2     9.89186461E-01   # D-type fermions
  1  3     9.89195838E-01   # b-quarks
  1  4     9.99792261E-01   # W,Z bosons
  1  5     1.00071502E+00   # Gluons
  1  6     9.99523056E-01   # Photons
# H2
  2  1    -9.87155196E-02   # U-type fermions
  2  2     9.44377661E+00   # D-type fermions
  2  3     9.43543080E+00   # b-quarks
  2  4     4.41017485E-03   # W,Z bosons
  2  5     9.88802732E-02   # Gluons
  2  6     3.05630690E-01   # Photons
# H3
  3  1     3.69329401E-02   # U-type fermions
  3  2    -1.53922948E+00   # D-type fermions
  3  3    -1.53785098E+00   # b-quarks
  3  4     1.98993557E-02   # W,Z bosons
  3  5     3.43391633E-02   # Gluons
  3  6     4.54508184E-01   # Photons
# A1
  4  1     1.22388387E-02   # U-type fermions
  4  2     1.12025314E+00   # D-type fermions
  4  3     1.11927337E+00   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     5.71710369E-01   # Gluons
  4  6     9.70533290E-01   # Photons
# A2
  5  1     1.03804027E-01   # U-type fermions
  5  2     9.50145603E+00   # D-type fermions
  5  3     9.49314611E+00   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.52583878E-01   # Gluons
  5  6     1.43933784E-01   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.999585         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.194496E-04     3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.395984E-03     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.999585         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.194496E-04     3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.395984E-03     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
     1.00143         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.977731E-02     3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.117918E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.326853         3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.232818E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.999046         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.934101E-01     3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.206578         3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.941935         3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.207169E-01     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.978508         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
     89.0274         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     2.36499         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000         1.25277         3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         90.1198         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.999816         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.974475E-02     0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.136404E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.149789E-03     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.107753E-01     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.978490         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
     89.1849         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     2.36923         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000         1.25497         3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         90.2777         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  5.99999941E+03 # (SUSY SCALE)
     1     3.68146565E-01   # g1(Q,DR_bar)
     2     6.41256774E-01   # g2(Q,DR_bar)
     3     9.84527687E-01   # g3(Q,DR_bar)
BLOCK YU Q=  5.99999941E+03 # (SUSY SCALE)
  3  3     8.08606193E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  5.99999941E+03 # (SUSY SCALE)
  3  3     1.23509471E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  5.99999941E+03 # (SUSY SCALE)
  3  3     9.46686105E-02   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  5.99999941E+03 # (SUSY SCALE)
  3  3    -3.48078690E+03   # ATOP
BLOCK TU Q=  5.99999941E+03 # (SUSY SCALE)
  3  3    -3.48078690E+03   # ATOP
BLOCK AD Q=  5.99999941E+03 # (SUSY SCALE)
  3  3    -3.48078690E+03   # ABOT
BLOCK TD Q=  5.99999941E+03 # (SUSY SCALE)
  3  3    -3.48078690E+03   # ABOT
BLOCK AE Q=  5.99999941E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
BLOCK TE Q=  5.99999941E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  5.99999941E+03 # (SUSY SCALE)
     1     5.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    21     5.98586853E+05   # M_HD^2
    22     8.87735762E+05   # M_HU^2
    31     3.00000000E+02   # M_eL
    32     3.00000000E+02   # M_muL
    33     3.00000000E+02   # M_tauL
    34     3.00000000E+02   # M_eR
    35     3.00000000E+02   # M_muR
    36     3.00000000E+02   # M_tauR
    41     5.99999941E+03   # M_q1L
    42     5.99999941E+03   # M_q2L
    43     5.99999941E+03   # M_q3L
    44     5.99999941E+03   # M_uR
    45     5.99999941E+03   # M_cR
    46     5.99999941E+03   # M_tR
    47     5.99999941E+03   # M_dR
    48     5.99999941E+03   # M_sR
    49     5.99999941E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS THE SUSY SCALE
BLOCK NMSSMRUN Q=  5.99999941E+03 # (SUSY SCALE)
     1     5.28168374E-01   # LAMBDA(Q,DR_bar)
     2     1.64997715E+00   # KAPPA(Q,DR_bar)
     3     3.21615764E+01   # ALAMBDA
     4     1.16282350E+00   # AKAPPA
     5     1.38534116E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -3.77570232E+05   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     3.59999930E+07   # M_q1L^2
  2  2     3.59999930E+07   # M_q2L^2
  3  3     3.59999930E+07   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     3.59999930E+07   # M_uR^2
  2  2     3.59999930E+07   # M_cR^2
  3  3     3.59999930E+07   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     3.59999930E+07   # M_dR^2
  2  2     3.59999930E+07   # M_sR^2
  3  3     3.59999930E+07   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     9.00000000E+04   # M_eL^2
  2  2     9.00000000E+04   # M_muL^2
  3  3     9.00000000E+04   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     9.00000000E+04   # M_eR^2
  2  2     9.00000000E+04   # M_muR^2
  3  3     9.00000000E+04   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     7.07613122E-01   # R_u_33
  3  6     7.06600078E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     7.07613122E-01   # R_u_66
  6  3    -7.06600078E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     6.63207458E-01   # R_d_33
  3  6     7.48435613E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     6.63207458E-01   # R_d_66
  6  3    -7.48435613E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     6.93481514E-01   # R_e_33
  3  6     7.20474420E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     6.93481514E-01   # R_e_66
  6  3    -7.20474420E-01   # R_e_63
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.36983284E+16 # (GUT SCALE)
     1     7.04007837E-01   # g1(MGUT,DR_bar), GUT normalization
     2     7.04007837E-01   # g2(MGUT,DR_bar)
     3     6.92552034E-01   # g3(MGUT,DR_bar)
BLOCK GUTYU Q=  1.36983284E+16 # (GUT SCALE)
  3  3     5.65644074E-01   # HTOP(MGUT,DR_bar)
BLOCK GUTYD Q=  1.36983284E+16 # (GUT SCALE)
  3  3     5.84289414E-02   # HBOT(MGUT,DR_bar)
BLOCK GUTYE Q=  1.36983284E+16 # (GUT SCALE)
  3  3     7.24482834E-02   # HTAU(MGUT,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE GUT SCALE
BLOCK GUTAU Q=  1.36983284E+16 # (GUT SCALE)
  3  3    -3.63536543E+03   # ATOP
BLOCK GUTAD Q=  1.36983284E+16 # (GUT SCALE)
  3  3    -8.08929388E+02   # ABOT
BLOCK GUTAE Q=  1.36983284E+16 # (GUT SCALE)
  2  2     5.82342797E+02   # AMUON
  3  3     5.74622034E+02   # ATAU
# 
# SOFT MASSES SQUARED AT THE GUT SCALE
BLOCK GUTMSOFT Q=  1.36983284E+16 # (GUT SCALE)
     1     1.12106876E+03   # M1
     2     1.24720705E+03   # M2
     3     1.50525545E+03   # M3
    21     5.86231360E+06   # M_HD^2
    22     7.53123297E+07   # M_HU^2
    31    -6.15655219E+02   # M_eL
    32    -6.15655219E+02   # M_muL
    33    -6.11309828E+02   # M_tauL
    34     4.51601467E+02   # M_eR
    35     4.51601467E+02   # M_muR
    36     4.63392733E+02   # M_tauR
    41     5.52978950E+03   # M_q1L
    42     5.52978950E+03   # M_q2L
    43     7.27031357E+03   # M_q3L
    44     5.53741911E+03   # M_uR
    45     5.53741911E+03   # M_cR
    46     8.68283350E+03   # M_tR
    47     5.55606351E+03   # M_dR
    48     5.55606351E+03   # M_sR
    49     5.59524978E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.36983284E+16 # (GUT SCALE)
     1     9.32819644E-01   # LAMBDA(MGUT,DR_bar)
     2     6.28277916E+00   # KAPPA(MGUT,DR_bar)
     3    -1.35181366E+03   # ALAMBDA
     4     6.72710332E-01   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -1.96435388E+04   # MS^2
    12     0.00000000E+00   # M3H^2
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.13076345E+02   # PS=MHU
     2     8.30089819E-01   # PS=MHD
     3     8.78828023E-01   # PS=MS
     4    -5.89787817E-02   # PS=ALAMBDA
     5    -5.85668987E-04   # PS=AKAPPA
     6    -0.00000000E+00   # PS=XIF
     7    -0.00000000E+00   # PS=XIS
     8    -0.00000000E+00   # PS=MUP
     9    -0.00000000E+00   # PS=MSP
    10    -0.00000000E+00   # PS=M3H
    11     1.67928576E+00   # PS=LAMBDA
    12    -1.66291895E+00   # PS=KAPPA
    13     9.42299049E-01   # PS=HTOP
    14    -4.87516333E-01   # PS=G
    15     1.13076345E+02   # MAX
    16                  1   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     9.93161198E-01   # VBF/VH -> H1 -> tautau
    12     9.94995320E-01   # ggF -> H1 -> tautau
    13     9.93483579E-01   # VBF/VH -> H1 -> bb
    14     9.93713868E-01   # ttH -> H1 -> bb
    15     1.01457220E+00   # VBF/VH -> H1 -> ZZ/WW
    16     1.01644586E+00   # ggF -> H1 -> ZZ/WW
    17     1.01419677E+00   # VBF/VH -> H1 -> gammagamma
    18     1.01606974E+00   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     5.42353879E-02   # VBF/VH -> H2 -> tautau
    22     2.72640550E+01   # ggF -> H2 -> tautau
    23     3.52586073E-02   # VBF/VH -> H2 -> bb
    24     1.76654379E+01   # ttH -> H2 -> bb
    25     1.18277724E-08   # VBF/VH -> H2 -> ZZ/WW
    26     5.94580491E-06   # ggF -> H2 -> ZZ/WW
    27     5.68107219E-05   # VBF/VH -> H2 -> gammagamma
    28     2.85586718E-02   # ggF -> H2 -> gammagamma
    29     1.04733416E-07   # ggF -> H2 -> invisible
   210     5.26493442E-05   # VBF/VH -> H2 -> invisible
    31     9.89592282E-03   # VBF/VH -> H3 -> tautau
    32     2.94684768E-02   # ggF -> H3 -> tautau
    33     6.63498544E-03   # VBF/VH -> H3 -> bb
    34     2.28554463E-02   # ttH -> H3 -> bb
    35     1.65396983E-06   # VBF/VH -> H3 -> ZZ/WW
    36     4.92525784E-06   # ggF -> H3 -> ZZ/WW
    37     8.62908011E-04   # VBF/VH -> H3 -> gammagamma
    38     2.56960216E-03   # ggF -> H3 -> gammagamma
    39     2.00805257E-05   # VBF/VH -> H3 -> invisible
   310     5.97965968E-05   # ggf -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     1.07227144E+00   # Hgammagamma
     2     9.11139095E-02   # Hff
     3     6.83443331E-01   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1  0.00000000E+00
 A2  0.00000000E+00
 A3  0.00000000E+00
 A4  0.51180230E+00
 A5  0.15097729E+02
 A6 -0.13868313E+02
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12001781E+00
 L2  0.24813870E+00
 L3  0.56806596E-01
 L4  0.61145983E-01
 L5 -0.22979491E-06
 L6 -0.10544869E-04
 L7 -0.84732346E-04
 K1  0.37278310E+00
 K2  0.35470005E+00
 K3  0.31084748E+01
 K4  0.00000000E+00
 K5  0.00000000E+00
 K6  0.73922830E+00
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.87536003E-03
 XVEV  0.28251429E+03
# 
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.9.0      # Version number
#           PDG          Width
DECAY        25     3.57209432E-03   # Lightest neutral Higgs scalar
     5.73883767E-02    2          21        21   # BR(H_1 -> gluon gluon)
     5.73206412E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.45069069E-04    2          13       -13   # BR(H_1 -> muon muon)
     6.92296189E-02    2          15       -15   # BR(H_1 -> tau tau)
     5.24809219E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.18106822E-02    2           4        -4   # BR(H_1 -> c cbar)
     6.66187022E-01    2           5        -5   # BR(H_1 -> b bbar)
     1.54892342E-01    2          24       -24   # BR(H_1 -> W+ W-)
     1.54944214E-02    2          23        23   # BR(H_1 -> Z Z)
     2.36061162E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.33936858E-03    2          23        22   # BR(H_1 -> Z gamma)
     5.27428552E-04    2          36        36   # BR(H_1 -> A_1 A_1)
     2.43716537E-07    2          23        36   # BR(H_1 -> A_1 Z)
DECAY        35     7.11017812E+00   # 2nd neutral Higgs scalar
     5.72662378E-05    2          21        21   # BR(H_2 -> gluon gluon)
     1.61226191E-09    2          11       -11   # BR(H_2 -> e- e+)
     6.89310595E-05    2          13       -13   # BR(H_2 -> muon muon)
     1.94963818E-02    2          15       -15   # BR(H_2 -> tau tau)
     1.05881022E-04    2           3        -3   # BR(H_2 -> s sbar)
     9.36630121E-06    2           4        -4   # BR(H_2 -> c cbar)
     1.35631911E-01    2           5        -5   # BR(H_2 -> b bbar)
     4.11106625E-02    2           6        -6   # BR(H_2 -> t tbar)
     3.53478517E-04    2          24       -24   # BR(H_2 -> W+ W-)
     1.73294954E-04    2          23        23   # BR(H_2 -> Z Z)
     3.00953387E-07    2          22        22   # BR(H_2 -> gamma gamma)
     7.02313569E-08    2          23        22   # BR(H_2 -> Z gamma)
     3.21915882E-04    2          25        25   # BR(H_2 -> H_1 H_1)
     5.05928113E-01    2          36        36   # BR(H_2 -> A_1 A_1)
     2.48520983E-01    2          23        36   # BR(H_2 -> A_1 Z)
     5.38485050E-03    2     1000022   1000022   # BR(H_2 -> neu_1 neu_1)
     6.40113284E-04    2     1000022   1000023   # BR(H_2 -> neu_1 neu_2)
     8.50776905E-03    2     1000022   1000025   # BR(H_2 -> neu_1 neu_3)
     5.32513946E-03    2     1000023   1000023   # BR(H_2 -> neu_2 neu_2)
     2.75310649E-02    2     1000023   1000025   # BR(H_2 -> neu_2 neu_3)
     3.90448952E-04    2     1000024  -1000024   # BR(H_2 -> cha_1 cha_1bar)
     2.95363997E-05    2     1000011  -1000011   # BR(H_2 -> ~e_L ~ebar_L)
     2.95363997E-05    2     1000013  -1000013   # BR(H_2 -> ~mu_L ~mubar_L)
     1.89336404E-05    2     2000011  -2000011   # BR(H_2 -> ~e_R ~ebar_R)
     1.89336404E-05    2     2000013  -2000013   # BR(H_2 -> ~mu_R ~mubarRL)
     1.01145634E-04    2     1000012  -1000012   # BR(H_2 -> ~nu_e_L ~nu_ebar_L)
     1.01145634E-04    2     1000014  -1000014   # BR(H_2 -> ~nu_mu_L ~nu_mubar_L)
     2.15893237E-05    2     1000015  -1000015   # BR(H_2 -> ~tau_1 ~taubar_1)
     1.94917351E-05    2     2000015  -2000015   # BR(H_2 -> ~tau_2 ~taubar_2)
     2.98909198E-07    2     1000015  -2000015   # BR(H_2 -> ~tau_1 ~taubar_2)
     2.98909198E-07    2     2000015  -1000015   # BR(H_2 -> ~tau_2 ~taubar_1)
     1.01145634E-04    2     1000016  -1000016   # BR(H_2 -> ~nu_tau_L ~nu_taubar_L)
DECAY        45     4.91700639E+01   # 3rd neutral Higgs scalar
     1.13963509E-06    2          21        21   # BR(H_3 -> gluon gluon)
     8.27862395E-12    2          11       -11   # BR(H_3 -> e- e+)
     3.53946432E-07    2          13       -13   # BR(H_3 -> muon muon)
     1.00111282E-04    2          15       -15   # BR(H_3 -> tau tau)
     5.21182509E-07    2           3        -3   # BR(H_3 -> s sbar)
     1.90385126E-07    2           4        -4   # BR(H_3 -> c cbar)
     6.67912662E-04    2           5        -5   # BR(H_3 -> b bbar)
     1.21704158E-03    2           6        -6   # BR(H_3 -> t tbar)
     2.56197236E-03    2          24       -24   # BR(H_3 -> W+ W-)
     1.26693998E-03    2          23        23   # BR(H_3 -> Z Z)
     8.57123086E-07    2          22        22   # BR(H_3 -> gamma gamma)
     6.66984026E-07    2          23        22   # BR(H_3 -> Z gamma)
     2.75722260E-04    2          25        25   # BR(H_3 -> H_1 H_1)
     1.66240003E-02    2          25        35   # BR(H_3 -> H_1 H_2)
     7.15109455E-01    2          36        36   # BR(H_3 -> A_1 A_1)
     2.98992052E-02    2          36        46   # BR(H_3 -> A_1 A_2)
     2.38826660E-03    2          23        36   # BR(H_3 -> A_1 Z)
     1.03303313E-02    2          23        46   # BR(H_3 -> A_2 Z)
     1.19938748E-02    2          24       -37   # BR(H_3 -> W+ H-)
     1.19938748E-02    2         -24        37   # BR(H_3 -> W- H+)
     5.07104014E-02    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     1.32198475E-04    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     1.41844087E-04    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     4.45544760E-02    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     2.82940918E-05    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     1.51537090E-08    2     1000025   1000025   # BR(H_3 -> neu_3 neu_3)
     9.99690536E-02    2     1000024  -1000024   # BR(H_3 -> cha_1 cha_1bar)
     3.03531712E-07    2     1000011  -1000011   # BR(H_3 -> ~e_L ~ebar_L)
     3.03531712E-07    2     1000013  -1000013   # BR(H_3 -> ~mu_L ~mubar_L)
     1.94329205E-07    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.94329205E-07    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     1.00081948E-06    2     1000012  -1000012   # BR(H_3 -> ~nu_e_L ~nu_ebar_L)
     1.00081948E-06    2     1000014  -1000014   # BR(H_3 -> ~nu_mu_L ~nu_mubar_L)
     1.02623598E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
     1.70043690E-05    2     2000015  -2000015   # BR(H_3 -> ~tau_2 ~taubar_2)
     7.19684241E-09    2     1000015  -2000015   # BR(H_3 -> ~tau_1 ~taubar_2)
     7.19684241E-09    2     2000015  -1000015   # BR(H_3 -> ~tau_2 ~taubar_1)
     1.00081948E-06    2     1000016  -1000016   # BR(H_3 -> ~nu_tau_L ~nu_taubar_L)
DECAY        36     1.74060581E-13   # Lightest pseudoscalar
     2.61038055E-01    2          11       -11   # BR(A_1 -> e- e+)
     7.38961945E-01    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     4.17242961E+00   # 2nd pseudoscalar
     2.36696347E-04    2          21        21   # BR(A_2 -> gluon gluon)
     2.82932735E-09    2          11       -11   # BR(A_2 -> e- e+)
     1.20965798E-04    2          13       -13   # BR(A_2 -> muon muon)
     3.42146059E-02    2          15       -15   # BR(A_2 -> tau tau)
     1.85470129E-04    2           3        -3   # BR(A_2 -> s sbar)
     3.77384893E-05    2           4        -4   # BR(A_2 -> c cbar)
     2.37516011E-01    2           5        -5   # BR(A_2 -> b bbar)
     9.58105483E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.06671904E-06    2          22        22   # BR(A_2 -> gamma gamma)
     3.46781462E-07    2          23        22   # BR(A_2 -> Z gamma)
     5.59287119E-01    2          36        25   # BR(A_2 -> A_1 H_1)
     1.88256438E-03    2          36        35   # BR(A_2 -> A_1 H_2)
     3.73883822E-05    2          23        25   # BR(A_2 -> Z H_1)
     8.30802883E-03    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     2.38743001E-06    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     4.79281096E-02    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     1.77988965E-03    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     1.21097375E-02    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
     5.40741546E-04    2     1000024  -1000024   # BR(A_2 -> cha_1 cha_1bar)
     2.90750662E-07    2     1000015  -2000015   # BR(A_2 -> ~tau_1 ~taubar_2)
     2.90750662E-07    2     2000015  -1000015   # BR(A_2 -> ~tau_2 ~taubar_1)
DECAY        37     3.71219401E+00   # Charged Higgs
     1.36678839E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     3.86589584E-02    2         -15        16   # BR(H+ -> tau nu_tau)
     9.96579813E-06    2           2        -3   # BR(H+ -> u sbar)
     2.06957735E-04    2           4        -3   # BR(H+ -> c sbar)
     4.21849634E-06    2           2        -5   # BR(H+ -> u bbar)
     4.21866030E-04    2           4        -5   # BR(H+ -> c bbar)
     3.67253113E-01    2           6        -5   # BR(H+ -> t bbar)
     4.18787388E-05    2          24        25   # BR(H+ -> W+ H_1)
     5.07171831E-01    2          24        36   # BR(H+ -> W+ A_1)
     6.67941229E-03    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     4.04161154E-03    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     7.46210890E-02    2     1000024   1000025   # BR(H+ -> cha_1 neu_3)
     2.51999202E-04    2     1000012  -1000011   # BR(H+ -> ~nu_e_L ~ebar_L)
     2.51999202E-04    2     1000014  -1000013   # BR(H+ -> ~nu_mu_L ~mubar_L)
     7.49564059E-05    2     1000016  -1000015   # BR(H+ -> ~nu_tau_L ~taubar_1)
     1.73464305E-04    2     1000016  -2000015   # BR(H+ -> ~nu_tau_L ~taubar_2)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)


==> anc/BP2.spectr <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.9.0      # Version number
     3   # Landau Pole below MGUT
     3   # b -> c tau nu more than 2 sigma away (as SM)
     3   # Branching ratios of Higgs states < 1 GeV not reliable
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  0   # IMOD
 10  0   # ISCAN
  9  0   # Call micrOmegas
  8  0   # Precision for Higgs masses
 13  0   # Sparticle decays via NMSDECAY
 14  0   # H-> VV,VV*,(V*V*)
 15  0   # Precision for micromegas
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     3     1.67560977E+01   # TANBETA(MZ)
BLOCK EXTPAR
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    11    -3.94733631E+03   # ATOP
    12    -3.94733631E+03   # ABOTTOM
    13     0.00000000E+00   # ATAU
    16     0.00000000E+00   # AMUON
    31     3.00000000E+02   # LEFT SELECTRON
    32     3.00000000E+02   # LEFT SMUON
    33     3.00000000E+02   # LEFT STAU
    34     3.00000000E+02   # RIGHT SELECTRON
    35     3.00000000E+02   # RIGHT SMUON
    36     3.00000000E+02   # RIGHT STAU
    41     7.50000000E+03   # LEFT 1ST GEN. SQUARKS
    42     7.50000000E+03   # LEFT 2ND GEN. SQUARKS
    43     7.50000000E+03   # LEFT 3RD GEN. SQUARKS
    44     7.50000000E+03   # RIGHT U-SQUARKS
    45     7.50000000E+03   # RIGHT C-SQUARKS
    46     7.50000000E+03   # RIGHT T-SQUARKS
    47     7.50000000E+03   # RIGHT D-SQUARKS
    48     7.50000000E+03   # RIGHT S-SQUARKS
    49     7.50000000E+03   # RIGHT B-SQUARKS
    61     2.12245492E-01   # LAMBDA
    62     7.50000000E-01   # KAPPA
    63     1.56465863E+01   # ALAMBDA
    64     7.67455000E-02   # AKAPPA
    65     1.01050490E+02   # MUEFF
#  124     7.86378734E+02   # MA AT QSTSB
#  125     3.21215504E+01   # MP AT QSTSB
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     1.24306316E+02   # lightest neutral scalar
        35     7.30000296E+02   # second neutral scalar
        45     7.62440901E+02   # third neutral scalar
        36     2.11115532E-01   # lightest pseudoscalar
        46     7.46890396E+02   # second pseudoscalar
        37     7.49423619E+02   # charged Higgs
   1000001     7.58423982E+03   #  ~d_L
   2000001     7.58406645E+03   #  ~d_R
   1000002     7.58385258E+03   #  ~u_L
   2000002     7.58394493E+03   #  ~u_R
   1000003     7.58423982E+03   #  ~s_L
   2000003     7.58406645E+03   #  ~s_R
   1000004     7.58385258E+03   #  ~c_L
   2000004     7.58394493E+03   #  ~c_R
   1000005     7.56154088E+03   #  ~b_1
   2000005     7.56240700E+03   #  ~b_2
   1000006     7.51859972E+03   #  ~t_1
   2000006     7.59350268E+03   #  ~t_2
   1000011     3.03307102E+02   #  ~e_L
   2000011     3.03026542E+02   #  ~e_R
   1000012     2.93563820E+02   #  ~nue_L
   1000013     3.03307102E+02   #  ~mu_L
   2000013     3.03026542E+02   #  ~mu_R
   1000014     2.93563820E+02   #  ~numu_L
   1000015     2.98286428E+02   #  ~tau_1
   2000015     3.07980204E+02   #  ~tau_2
   1000016     2.93563820E+02   #  ~nutau_L
   1000021     3.59959675E+03   #  ~g
   1000022     9.87854642E+01   # neutralino(1)
   1000023    -1.10213504E+02   # neutralino(2)
   1000025     5.83320973E+02   # neutralino(3)
   1000035     7.48244242E+02   # neutralino(4)
   1000045     1.04745740E+03   # neutralino(5)
   1000024     1.04242620E+02   # chargino(1)
   1000037     1.04745113E+03   # chargino(2)
   1000039     4.33012702E+03   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.71761517E-04   # BR(b -> s gamma)
    11     4.22241759E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     3.21281274E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.015E-1 < Delta M_d < 5.095E-1:
     2     5.08491428E-01   # Delta M_d in ps^-1
    21     9.84019401E-01   # Delta M_d +Theor.Err.
    22     1.44038883E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7715E+1 < Delta Ms < 1.7799E+1:
     3     1.79308852E+01   # Delta M_s in ps^-1
    31     2.21888411E+01   # Delta M_s +Theor.Err.
    32     1.41202399E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.72E-9 < BR(Bs->mu+mu-) < 4.5E-9:
     4     3.74302524E-09   # BR(Bs -> mu+mu-)
    41     4.42858071E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     3.10844127E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.04068520E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.58634258E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     6.40066077E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# Exp. 2 Sigma: 0.84E-6 < BR(B->Xs mu+mu-)low < 2.32E-6:
#   1.65575890E-06   BR(B->Xs mu+mu-)low
#   1.84755085E-06   BR(B->Xs mu+mu-)low+Theor.Err.
#   1.46396694E-06   BR(B->Xs mu+mu-)low-Theor.Err.
# Exp. 2 Sigma: 2.8E-7 < BR(B->Xs mu+mu-)high < 6.8E-7:
#   2.36524731E-07   BR(B->Xs mu+mu-)high
#   3.77054273E-07   BR(B->Xs mu+mu-)high+Theor.Err.
#   9.59951896E-08   BR(B->Xs mu+mu-)high-Theor.Err.
# Exp. 2 Sigma: 2.7E-6 < BR(b -> d gamma) < 2.55E-5:
#   1.89907960E-05   BR(b -> d gamma)
#   2.15915392E-05   BR(b -> d gamma)+Theor.Err.)
#   1.43900527E-05   BR(b -> d gamma)-Theor.Err.)
# Exp. 2 Sigma: 1.1E-10 < BR(Bd->mu+mu-) < 7.1E-10:
#   1.05108519E-10   BR(Bd -> mu+mu-)
#   1.83162516E-10   BR(Bd -> mu+mu-)+Theor.Err.
#   3.39491494E-11   BR(Bd -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Xs nu nubar) < 6.4E-4:
#   2.88910126E-05   BR(B-> Xs nu nubar)
#   3.49032908E-05   BR(B-> Xs nu nubar)+Theor.Err.
#   2.28787344E-05   BR(B-> Xs nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B+-> K+ nu nubar) < 1.6E-5:
#   3.96504242E-06   BR(B+-> K+ nu nubar)
#   4.90672750E-06   BR(B+-> K+ nu nubar)+Theor.Err.
#   3.02335734E-06   BR(B+-> K+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Ks nu nubar) < 5.5E-5:
#   9.15546226E-06   BR(B-> Ks nu nubar)
#   1.11393532E-05   BR(B-> Ks nu nubar)+Theor.Err.
#   7.17157134E-06   BR(B-> Ks nu nubar)-Theor.Err.
# RD = BR[B+ -> D tau+ nu_tau]/BR[B+ -> D l+ nu_l]
# Exp. 2 Sigma: 2.91E-1 < RD < 4.91E-1:
#   2.98633640E-01   RD
#   3.33127356E-01   RD+Theor.Err.
#   2.64139924E-01   RD-Theor.Err.
# RD* = BR[B+ -> D* tau+ nu_tau]/BR[B+ -> D* l+ nu_l]
# Exp. 2 Sigma: 2.78E-1 < RD* < 3.66E-1:
#   2.52110997E-01   RD*
#   2.58150459E-01   RD*+Theor.Err.
#   2.45160152E-01   RD*-Theor.Err.
# Exp. 2 Sigma: BR(K+-> Pi+ nu nubar) < 4.03E-10:
#   8.60566475E-11   BR(K+-> Pi+ nu nubar)
#   1.06072000E-10   BR(K+-> Pi+ nu nubar)+Theor.Err.
#   6.60412948E-11   BR(K+-> Pi+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(KL-> Pi0 nu nubar) < 2.6E-8:
#   2.70016521E-11   BR(KL-> Pi0 nu nubar)
#   3.90084458E-11   BR(KL-> Pi0 nu nubar)+Theor.Err.
#   1.49948585E-11   BR(KL-> Pi0 nu nubar)-Theor.Err.
# Exp. 2 Sigma: 5.275E-3 < DMK < 5.311E-3:
#   5.81794449E-03   DMK in ps-1
#   9.82398593E-03   DMK+Theor.Err.
#   1.81190623E-03   DMK-Theor.Err.
# Exp. 2 Sigma: 2.206E-3 < epsK < 2.250E-3:
#   1.86593840E-03   epsK in ps-1
#   2.42020885E-03   epsK+Theor.Err.
#   1.32527251E-03   epsK-Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     9.27886366E-10   # Del_a_mu
    61     1.24143499E-09   # Del_a_mu + Theor.Err.
    62     6.14337746E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  7.50000000E+03 # (STOP/SBOTTOM MASSES)
     1     1.01050490E+02   # MUEFF
     2     1.63575697E+01   # TAN(BETA)
     3     2.38386961E+02   # V(Q)
     4     6.18391513E+05   # MA^2
     5     1.03179400E+03   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1     6.14785043E-02   # S_(1,1)
  1  2     9.98063965E-01   # S_(1,2)
  1  3    -9.41888720E-03   # S_(1,3)
  2  1     7.11111099E-01   # S_(2,1)
  2  2    -3.71770593E-02   # S_(2,2)
  2  3     7.02096056E-01   # S_(2,3)
  3  1    -7.00386607E-01   # S_(3,1)
  3  2     4.98616906E-02   # S_(3,2)
  3  3     7.12019953E-01   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     4.17349360E-02   # P_(1,1)
  1  2     2.49073123E-03   # P_(1,2)
  1  3     9.99125613E-01   # P_(1,3)
  2  1     9.97351072E-01   # P_(2,1)
  2  2     5.95216791E-02   # P_(2,2)
  2  3    -4.18091930E-02   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     7.07565576E-01   # Rst_(1,1)
  1  2     7.06647689E-01   # Rst_(1,2)
  2  1    -7.06647689E-01   # Rst_(2,1)
  2  2     7.07565576E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     6.68675489E-01   # Rsb_(1,1)
  1  2     7.43554363E-01   # Rsb_(1,2)
  2  1    -7.43554363E-01   # Rsb_(2,1)
  2  2     6.68675489E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     6.96797863E-01   # Rsl_(1,1)
  1  2     7.17267550E-01   # Rsl_(1,2)
  2  1    -7.17267550E-01   # Rsl_(2,1)
  2  2     6.96797863E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     6.52721025E-02   # N_(1,1)
  1  2    -6.23684520E-02   # N_(1,2)
  1  3     7.17820447E-01   # N_(1,3)
  1  4    -6.89273575E-01   # N_(1,4)
  1  5     3.85418409E-02   # N_(1,5)
  2  1    -4.19574805E-02   # N_(2,1)
  2  2     4.70629266E-02   # N_(2,2)
  2  3     6.94110225E-01   # N_(2,3)
  2  4     7.16399933E-01   # N_(2,4)
  2  5     3.17298368E-02   # N_(2,5)
  3  1     9.96957260E-01   # N_(3,1)
  3  2     1.32842414E-02   # N_(3,2)
  3  3    -1.76056102E-02   # N_(3,3)
  3  4     7.47057615E-02   # N_(3,4)
  3  5    -2.97351039E-03   # N_(3,5)
  4  1     1.77536116E-03   # N_(4,1)
  4  2     1.90737675E-03   # N_(4,2)
  4  3    -4.97928594E-02   # N_(4,3)
  4  4     3.98707203E-03   # N_(4,4)
  4  5     9.98748209E-01   # N_(4,5)
  5  1    -7.22438329E-03   # N_(5,1)
  5  2     9.96852621E-01   # N_(5,2)
  5  3     1.24705921E-02   # N_(5,3)
  5  4    -7.79501563E-02   # N_(5,4)
  5  5    -9.58007518E-04   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     1.75343391E-02   # U_(1,1)
  1  2    -9.99846262E-01   # U_(1,2)
  2  1     9.99846262E-01   # U_(2,1)
  2  2     1.75343391E-02   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     1.10137357E-01   # V_(1,1)
  1  2    -9.93916376E-01   # V_(1,2)
  2  1     9.93916376E-01   # V_(2,1)
  2  2     1.10137357E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1     9.99839775E-01   # U-type fermions
  1  2     1.03197271E+00   # D-type fermions
  1  3     1.03194869E+00   # b-quarks
  1  4     9.99953815E-01   # W,Z bosons
  1  5     9.98288968E-01   # Gluons
  1  6     9.97377312E-01   # Photons
# H2
  2  1    -3.72432067E-02   # U-type fermions
  2  2     1.19366477E+01   # D-type fermions
  2  3     1.19276976E+01   # b-quarks
  2  4     5.25253949E-03   # W,Z bosons
  2  5     6.48274591E-02   # Gluons
  2  6     1.94841529E-01   # Photons
# H3
  3  1     4.99504072E-02   # U-type fermions
  3  2    -1.17566273E+01   # D-type fermions
  3  3    -1.17478023E+01   # b-quarks
  3  4     8.04846115E-03   # W,Z bosons
  3  5     6.71146387E-02   # Gluons
  3  6     4.76324538E-01   # Photons
# A1
  4  1     2.49516288E-03   # U-type fermions
  4  2     7.00558924E-01   # D-type fermions
  4  3     7.00035280E-01   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     3.52407250E-01   # Gluons
  4  6     5.89442250E-01   # Photons
# A2
  5  1     5.96275833E-02   # U-type fermions
  5  2     1.67414464E+01   # D-type fermions
  5  3     1.67289327E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.36147198E-01   # Gluons
  5  6     1.41434380E-01   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.999908         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.275892E-04     3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.647777E-04     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.999908         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.275892E-04     3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.647777E-04     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.996581         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.420260E-02     3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.450437E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.124191         3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.185361E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.994762         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.379632E-01     3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.226885         3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.347442         3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.200037E-01     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
     1.06492         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
     142.270         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     138.011         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.490049         3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         279.857         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.999680         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.138706E-02     0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.249504E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.622584E-05     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.355545E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
     1.06497         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
     142.484         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     138.218         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.490783         3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         280.276         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  7.50000000E+03 # (SUSY SCALE)
     1     3.68860957E-01   # g1(Q,DR_bar)
     2     6.41419389E-01   # g2(Q,DR_bar)
     3     9.77853705E-01   # g3(Q,DR_bar)
BLOCK YU Q=  7.50000000E+03 # (SUSY SCALE)
  3  3     7.96821931E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  7.50000000E+03 # (SUSY SCALE)
  3  3     2.13368709E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  7.50000000E+03 # (SUSY SCALE)
  3  3     1.65772077E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  7.50000000E+03 # (SUSY SCALE)
  3  3    -3.94733631E+03   # ATOP
BLOCK TU Q=  7.50000000E+03 # (SUSY SCALE)
  3  3    -3.94733631E+03   # ATOP
BLOCK AD Q=  7.50000000E+03 # (SUSY SCALE)
  3  3    -3.94733631E+03   # ABOT
BLOCK TD Q=  7.50000000E+03 # (SUSY SCALE)
  3  3    -3.94733631E+03   # ABOT
BLOCK AE Q=  7.50000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
BLOCK TE Q=  7.50000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  7.50000000E+03 # (SUSY SCALE)
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    21     7.04943240E+05   # M_HD^2
    22     1.36249474E+06   # M_HU^2
    31     3.00000000E+02   # M_eL
    32     3.00000000E+02   # M_muL
    33     3.00000000E+02   # M_tauL
    34     3.00000000E+02   # M_eR
    35     3.00000000E+02   # M_muR
    36     3.00000000E+02   # M_tauR
    41     7.50000000E+03   # M_q1L
    42     7.50000000E+03   # M_q2L
    43     7.50000000E+03   # M_q3L
    44     7.50000000E+03   # M_uR
    45     7.50000000E+03   # M_cR
    46     7.50000000E+03   # M_tR
    47     7.50000000E+03   # M_dR
    48     7.50000000E+03   # M_sR
    49     7.50000000E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS THE SUSY SCALE
BLOCK NMSSMRUN Q=  7.50000000E+03 # (SUSY SCALE)
     1     2.12245492E-01   # LAMBDA(Q,DR_bar)
     2     7.50000000E-01   # KAPPA(Q,DR_bar)
     3     1.56465863E+01   # ALAMBDA
     4     7.67455000E-02   # AKAPPA
     5     1.01050490E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.55751557E+05   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     5.62500000E+07   # M_q1L^2
  2  2     5.62500000E+07   # M_q2L^2
  3  3     5.62500000E+07   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     5.62500000E+07   # M_uR^2
  2  2     5.62500000E+07   # M_cR^2
  3  3     5.62500000E+07   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     5.62500000E+07   # M_dR^2
  2  2     5.62500000E+07   # M_sR^2
  3  3     5.62500000E+07   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     9.00000000E+04   # M_eL^2
  2  2     9.00000000E+04   # M_muL^2
  3  3     9.00000000E+04   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     9.00000000E+04   # M_eR^2
  2  2     9.00000000E+04   # M_muR^2
  3  3     9.00000000E+04   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     7.07565576E-01   # R_u_33
  3  6     7.06647689E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     7.07565576E-01   # R_u_66
  6  3    -7.06647689E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     6.68675489E-01   # R_d_33
  3  6     7.43554363E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     6.68675489E-01   # R_d_66
  6  3    -7.43554363E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     6.96797863E-01   # R_e_33
  3  6     7.17267550E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     6.96797863E-01   # R_e_66
  6  3    -7.17267550E-01   # R_e_63
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.38713777E+16 # (GUT SCALE)
     1     7.04216984E-01   # g1(MGUT,DR_bar), GUT normalization
     2     7.04216984E-01   # g2(MGUT,DR_bar)
     3     6.91520024E-01   # g3(MGUT,DR_bar)
BLOCK GUTYU Q=  1.38713777E+16 # (GUT SCALE)
  3  3     5.08044742E-01   # HTOP(MGUT,DR_bar)
BLOCK GUTYD Q=  1.38713777E+16 # (GUT SCALE)
  3  3     9.74875169E-02   # HBOT(MGUT,DR_bar)
BLOCK GUTYE Q=  1.38713777E+16 # (GUT SCALE)
  3  3     1.22326066E-01   # HTAU(MGUT,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE GUT SCALE
BLOCK GUTAU Q=  1.38713777E+16 # (GUT SCALE)
  3  3    -4.27514594E+03   # ATOP
BLOCK GUTAD Q=  1.38713777E+16 # (GUT SCALE)
  3  3    -1.36127310E+03   # ABOT
BLOCK GUTAE Q=  1.38713777E+16 # (GUT SCALE)
  2  2     6.34184214E+02   # AMUON
  3  3     6.38302482E+02   # ATAU
# 
# SOFT MASSES SQUARED AT THE GUT SCALE
BLOCK GUTMSOFT Q=  1.38713777E+16 # (GUT SCALE)
     1     1.33629034E+03   # M1
     2     1.24713983E+03   # M2
     3     1.52026649E+03   # M3
    21     4.94581045E+06   # M_HD^2
    22     9.55417449E+07   # M_HU^2
    31    -5.31128843E+02   # M_eL
    32    -5.31128843E+02   # M_muL
    33    -5.10347557E+02   # M_tauL
    34     5.36816443E+02   # M_eR
    35     5.36816443E+02   # M_muR
    36     5.76079688E+02   # M_tauR
    41     7.19360532E+03   # M_q1L
    42     7.19360532E+03   # M_q2L
    43     9.08622814E+03   # M_q3L
    44     7.18234762E+03   # M_uR
    45     7.18234762E+03   # M_cR
    46     1.05794451E+04   # M_tR
    47     7.20432747E+03   # M_dR
    48     7.20432747E+03   # M_sR
    49     7.34512780E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.38713777E+16 # (GUT SCALE)
     1     4.29254788E-01   # LAMBDA(MGUT,DR_bar)
     2     6.28323799E+00   # KAPPA(MGUT,DR_bar)
     3    -1.35923247E+03   # ALAMBDA
     4     2.47827137E-02   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.17567430E+03   # MS^2
    12     0.00000000E+00   # M3H^2
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.74052703E+02   # PS=MHU
     2     3.30513884E-01   # PS=MHD
     3     7.66853019E-01   # PS=MS
     4    -1.22187499E-02   # PS=ALAMBDA
     5    -4.10844976E-05   # PS=AKAPPA
     6    -0.00000000E+00   # PS=XIF
     7    -0.00000000E+00   # PS=XIS
     8    -0.00000000E+00   # PS=MUP
     9    -0.00000000E+00   # PS=MSP
    10    -0.00000000E+00   # PS=M3H
    11     1.04191742E+00   # PS=LAMBDA
    12    -1.04307961E+00   # PS=KAPPA
    13     9.51521468E-01   # PS=HTOP
    14    -4.74598541E-01   # PS=G
    15     1.74052703E+02   # MAX
    16                  1   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     1.01891426E+00   # VBF/VH -> H1 -> tautau
    12     1.01552426E+00   # ggF -> H1 -> tautau
    13     1.01797676E+00   # VBF/VH -> H1 -> bb
    14     1.01774458E+00   # ttH -> H1 -> bb
    15     9.56667682E-01   # VBF/VH -> H1 -> ZZ/WW
    16     9.53484776E-01   # ggF -> H1 -> ZZ/WW
    17     9.51900283E-01   # VBF/VH -> H1 -> gammagamma
    18     9.48733238E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     1.25473258E-01   # VBF/VH -> H2 -> tautau
    22     1.91130732E+01   # ggF -> H2 -> tautau
    23     8.14826206E-02   # VBF/VH -> H2 -> bb
    24     4.09657085E+00   # ttH -> H2 -> bb
    25     2.42954573E-08   # VBF/VH -> H2 -> ZZ/WW
    26     3.70087507E-06   # ggF -> H2 -> ZZ/WW
    27     3.34347267E-05   # VBF/VH -> H2 -> gammagamma
    28     5.09304044E-03   # ggF -> H2 -> gammagamma
    29     3.60468056E-07   # ggF -> H2 -> invisible
   210     5.49093283E-05   # VBF/VH -> H2 -> invisible
    31     3.27919624E-01   # VBF/VH -> H3 -> tautau
    32     2.28021719E+01   # ggF -> H3 -> tautau
    33     2.13454309E-01   # VBF/VH -> H3 -> bb
    34     8.22161789E+00   # ttH -> H3 -> bb
    35     1.53683630E-07   # VBF/VH -> H3 -> ZZ/WW
    36     1.06865228E-05   # ggF -> H3 -> ZZ/WW
    37     5.38333231E-04   # VBF/VH -> H3 -> gammagamma
    38     3.74334623E-02   # ggF -> H3 -> gammagamma
    39     2.37165645E-06   # VBF/VH -> H3 -> invisible
   310     1.64915163E-04   # ggf -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     1.93180011E+00   # Hgammagamma
     2     2.84220743E-02   # Hff
     3     1.61840595E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1  0.00000000E+00
 A2  0.00000000E+00
 A3  0.00000000E+00
 A4  0.18131474E-01
 A5  0.31260802E+01
 A6 -0.67097168E+01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12116120E+00
 L2  0.25081989E+00
 L3  0.63595254E-01
 L4 -0.16160094E+00
 L5 -0.61336342E-07
 L6 -0.54127012E-05
 L7 -0.43164657E-04
 K1  0.49984154E-01
 K2  0.47634777E-01
 K3  0.59176412E+00
 K4  0.00000000E+00
 K5  0.00000000E+00
 K6  0.14796291E+00
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.74802552E-03
 XVEV  0.48516175E+03
# 
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.9.0      # Version number
#           PDG          Width
DECAY        25     4.04198251E-03   # Lightest neutral Higgs scalar
     5.31764869E-02    2          21        21   # BR(H_1 -> gluon gluon)
     5.61301124E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.39979112E-04    2          13       -13   # BR(H_1 -> muon muon)
     6.77947782E-02    2          15       -15   # BR(H_1 -> tau tau)
     5.11555668E-04    2           3        -3   # BR(H_1 -> s sbar)
     2.87770062E-02    2           4        -4   # BR(H_1 -> c cbar)
     6.49574172E-01    2           5        -5   # BR(H_1 -> b bbar)
     1.77109681E-01    2          24       -24   # BR(H_1 -> W+ W-)
     1.89713674E-02    2          23        23   # BR(H_1 -> Z Z)
     2.23660569E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.45382928E-03    2          23        22   # BR(H_1 -> Z gamma)
     1.54435255E-04    2          36        36   # BR(H_1 -> A_1 A_1)
     9.80716881E-08    2          23        36   # BR(H_1 -> A_1 Z)
DECAY        35     6.43477166E+00   # 2nd neutral Higgs scalar
     2.67469846E-05    2          21        21   # BR(H_2 -> gluon gluon)
     2.77022710E-09    2          11       -11   # BR(H_2 -> e- e+)
     1.18439000E-04    2          13       -13   # BR(H_2 -> muon muon)
     3.34990883E-02    2          15       -15   # BR(H_2 -> tau tau)
     1.82688256E-04    2           3        -3   # BR(H_2 -> s sbar)
     4.21054936E-06    2           4        -4   # BR(H_2 -> c cbar)
     2.34044362E-01    2           5        -5   # BR(H_2 -> b bbar)
     6.20573651E-03    2           6        -6   # BR(H_2 -> t tbar)
     5.08923054E-04    2          24       -24   # BR(H_2 -> W+ W-)
     2.49230762E-04    2          23        23   # BR(H_2 -> Z Z)
     9.84969636E-08    2          22        22   # BR(H_2 -> gamma gamma)
     8.35202230E-08    2          23        22   # BR(H_2 -> Z gamma)
     3.30173330E-05    2          25        25   # BR(H_2 -> H_1 H_1)
     6.55307943E-01    2          36        36   # BR(H_2 -> A_1 A_1)
     1.67731771E-02    2          23        36   # BR(H_2 -> A_1 Z)
     1.30655631E-02    2     1000022   1000022   # BR(H_2 -> neu_1 neu_1)
     3.28813254E-04    2     1000022   1000023   # BR(H_2 -> neu_1 neu_2)
     1.22343388E-03    2     1000022   1000025   # BR(H_2 -> neu_1 neu_3)
     1.41395849E-02    2     1000023   1000023   # BR(H_2 -> neu_2 neu_2)
     5.35340680E-03    2     1000023   1000025   # BR(H_2 -> neu_2 neu_3)
     1.88288811E-02    2     1000024  -1000024   # BR(H_2 -> cha_1 cha_1bar)
     5.03828220E-06    2     1000011  -1000011   # BR(H_2 -> ~e_L ~ebar_L)
     5.03828220E-06    2     1000013  -1000013   # BR(H_2 -> ~mu_L ~mubar_L)
     3.23051302E-06    2     2000011  -2000011   # BR(H_2 -> ~e_R ~ebar_R)
     3.23051302E-06    2     2000013  -2000013   # BR(H_2 -> ~mu_R ~mubarRL)
     1.74358068E-05    2     1000012  -1000012   # BR(H_2 -> ~nu_e_L ~nu_ebar_L)
     1.74358068E-05    2     1000014  -1000014   # BR(H_2 -> ~nu_mu_L ~nu_mubar_L)
     3.17371637E-05    2     1000015  -1000015   # BR(H_2 -> ~tau_1 ~taubar_1)
     5.75562868E-06    2     2000015  -2000015   # BR(H_2 -> ~tau_2 ~taubar_2)
     1.15837384E-07    2     1000015  -2000015   # BR(H_2 -> ~tau_1 ~taubar_2)
     1.15837384E-07    2     2000015  -1000015   # BR(H_2 -> ~tau_2 ~taubar_1)
     1.74358068E-05    2     1000016  -1000016   # BR(H_2 -> ~nu_tau_L ~nu_taubar_L)
DECAY        45     6.36901885E+00   # 3rd neutral Higgs scalar
     2.97406750E-05    2          21        21   # BR(H_3 -> gluon gluon)
     2.83569736E-09    2          11       -11   # BR(H_3 -> e- e+)
     1.21238134E-04    2          13       -13   # BR(H_3 -> muon muon)
     3.42908918E-02    2          15       -15   # BR(H_3 -> tau tau)
     1.85807090E-04    2           3        -3   # BR(H_3 -> s sbar)
     4.74690928E-06    2           4        -4   # BR(H_3 -> c cbar)
     2.38046562E-01    2           5        -5   # BR(H_3 -> b bbar)
     1.20407084E-02    2           6        -6   # BR(H_3 -> t tbar)
     1.38382180E-03    2          24       -24   # BR(H_3 -> W+ W-)
     6.78857869E-04    2          23        23   # BR(H_3 -> Z Z)
     9.74714242E-07    2          22        22   # BR(H_3 -> gamma gamma)
     6.26095202E-07    2          23        22   # BR(H_3 -> Z gamma)
     9.34851962E-04    2          25        25   # BR(H_3 -> H_1 H_1)
     5.30363927E-01    2          36        36   # BR(H_3 -> A_1 A_1)
     3.94802666E-04    2          36        46   # BR(H_3 -> A_1 A_2)
     1.88461105E-02    2          23        36   # BR(H_3 -> A_1 Z)
     3.66122210E-02    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     4.91470975E-05    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     1.73087080E-03    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     3.25173686E-02    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     6.82028963E-03    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     8.47767598E-02    2     1000024  -1000024   # BR(H_3 -> cha_1 cha_1bar)
     7.00851507E-06    2     1000011  -1000011   # BR(H_3 -> ~e_L ~ebar_L)
     7.00851507E-06    2     1000013  -1000013   # BR(H_3 -> ~mu_L ~mubar_L)
     4.49171744E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     4.49171744E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     2.39114921E-05    2     1000012  -1000012   # BR(H_3 -> ~nu_e_L ~nu_ebar_L)
     2.39114921E-05    2     1000014  -1000014   # BR(H_3 -> ~nu_mu_L ~nu_mubar_L)
     1.61586818E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
     5.87603741E-05    2     2000015  -2000015   # BR(H_3 -> ~tau_2 ~taubar_2)
     9.03685844E-09    2     1000015  -2000015   # BR(H_3 -> ~tau_1 ~taubar_2)
     9.03685844E-09    2     2000015  -1000015   # BR(H_3 -> ~tau_2 ~taubar_1)
     2.39114921E-05    2     1000016  -1000016   # BR(H_3 -> ~nu_tau_L ~nu_taubar_L)
DECAY        36     6.50436338E-14   # Lightest pseudoscalar
     2.72998567E-01    2          11       -11   # BR(A_1 -> e- e+)
     7.27001433E-01    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     4.08714831E+00   # 2nd pseudoscalar
     1.89957036E-04    2          21        21   # BR(A_2 -> gluon gluon)
     8.77774900E-09    2          11       -11   # BR(A_2 -> e- e+)
     3.75286164E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.06147873E-01    2          15       -15   # BR(A_2 -> tau tau)
     5.77045860E-04    2           3        -3   # BR(A_2 -> s sbar)
     2.98046674E-05    2           4        -4   # BR(A_2 -> c cbar)
     7.39217118E-01    2           5        -5   # BR(A_2 -> b bbar)
     3.15764440E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.03223241E-06    2          22        22   # BR(A_2 -> gamma gamma)
     5.11940659E-07    2          23        22   # BR(A_2 -> Z gamma)
     7.03936752E-02    2          36        25   # BR(A_2 -> A_1 H_1)
     7.27870186E-04    2          36        35   # BR(A_2 -> A_1 H_2)
     1.06719667E-04    2          23        25   # BR(A_2 -> Z H_1)
     8.51231854E-03    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     3.47691144E-05    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     2.12110025E-02    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     3.22952260E-03    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     3.54403288E-03    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
     1.41226854E-02    2     1000024  -1000024   # BR(A_2 -> cha_1 cha_1bar)
     1.16125512E-06    2     1000015  -2000015   # BR(A_2 -> ~tau_1 ~taubar_2)
     1.16125512E-06    2     2000015  -1000015   # BR(A_2 -> ~tau_2 ~taubar_1)
DECAY        37     3.92174189E+00   # Charged Higgs
     3.93128255E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.11194431E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     2.86991350E-05    2           2        -3   # BR(H+ -> u sbar)
     5.93282589E-04    2           4        -3   # BR(H+ -> c sbar)
     1.21528659E-05    2           2        -5   # BR(H+ -> u bbar)
     1.21533044E-03    2           4        -5   # BR(H+ -> c bbar)
     7.95562461E-01    2           6        -5   # BR(H+ -> t bbar)
     1.13892904E-04    2          24        25   # BR(H+ -> W+ H_1)
     5.94628108E-02    2          24        36   # BR(H+ -> W+ A_1)
     4.47966695E-04    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     1.28695801E-03    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     2.94598834E-02    2     1000024   1000025   # BR(H+ -> cha_1 neu_3)
     7.85580646E-05    2     1000012  -1000011   # BR(H+ -> ~nu_e_L ~ebar_L)
     7.85580646E-05    2     1000014  -1000013   # BR(H+ -> ~nu_mu_L ~mubar_L)
     1.81931558E-05    2     1000016  -1000015   # BR(H+ -> ~nu_tau_L ~taubar_1)
     5.36940597E-05    2     1000016  -2000015   # BR(H+ -> ~nu_tau_L ~taubar_2)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)


==> anc/BP3.spectr <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.9.0      # Version number
     3   # b -> c tau nu more than 2 sigma away (as SM)
     3   # Branching ratios of Higgs states < 1 GeV not reliable
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  0   # IMOD
 10  0   # ISCAN
  9  0   # Call micrOmegas
  8  0   # Precision for Higgs masses
 13  0   # Sparticle decays via NMSDECAY
 14  0   # H-> VV,VV*,(V*V*)
 15  0   # Precision for micromegas
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     3     1.54605354E+01   # TANBETA(MZ)
BLOCK EXTPAR
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    11     3.00000000E+03   # ATOP
    12     3.00000000E+03   # ABOTTOM
    13     0.00000000E+00   # ATAU
    16     0.00000000E+00   # AMUON
    31     3.00000000E+02   # LEFT SELECTRON
    32     3.00000000E+02   # LEFT SMUON
    33     3.00000000E+02   # LEFT STAU
    34     3.00000000E+02   # RIGHT SELECTRON
    35     3.00000000E+02   # RIGHT SMUON
    36     3.00000000E+02   # RIGHT STAU
    41     2.00000000E+03   # LEFT 1ST GEN. SQUARKS
    42     2.00000000E+03   # LEFT 2ND GEN. SQUARKS
    43     2.00000000E+03   # LEFT 3RD GEN. SQUARKS
    44     2.00000000E+03   # RIGHT U-SQUARKS
    45     2.00000000E+03   # RIGHT C-SQUARKS
    46     2.00000000E+03   # RIGHT T-SQUARKS
    47     2.00000000E+03   # RIGHT D-SQUARKS
    48     2.00000000E+03   # RIGHT S-SQUARKS
    49     2.00000000E+03   # RIGHT B-SQUARKS
    61     3.32396441E-02   # LAMBDA
    62     1.21302142E-01   # KAPPA
    63     0.00000000E+00   # ALAMBDA
    64    -4.69000000E-04   # AKAPPA
    65     1.02263236E+02   # MUEFF
#  124     7.65002248E+02   # MA AT QSTSB
#  125     5.58050801E+00   # MP AT QSTSB
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     1.23669163E+02   # lightest neutral scalar
        35     7.44444569E+02   # second neutral scalar
        45     7.50007139E+02   # third neutral scalar
        36     5.48685057E-01   # lightest pseudoscalar
        46     7.47606363E+02   # second pseudoscalar
        37     7.51557605E+02   # charged Higgs
   1000001     2.07000465E+03   #  ~d_L
   2000001     2.06933479E+03   #  ~d_R
   1000002     2.06851207E+03   #  ~u_L
   2000002     2.06887703E+03   #  ~u_R
   1000003     2.07000465E+03   #  ~s_L
   2000003     2.06933479E+03   #  ~s_R
   1000004     2.06851207E+03   #  ~c_L
   2000004     2.06887703E+03   #  ~c_R
   1000005     2.05477958E+03   #  ~b_1
   2000005     2.04967080E+03   #  ~b_2
   1000006     1.93136668E+03   #  ~t_1
   2000006     2.14370481E+03   #  ~t_2
   1000011     3.03430897E+02   #  ~e_L
   2000011     3.03036927E+02   #  ~e_R
   1000012     2.93425138E+02   #  ~nue_L
   1000013     3.03430897E+02   #  ~mu_L
   2000013     3.03036927E+02   #  ~mu_R
   1000014     2.93425138E+02   #  ~numu_L
   1000015     2.98624665E+02   #  ~tau_1
   2000015     3.07784525E+02   #  ~tau_2
   1000016     2.93425138E+02   #  ~nutau_L
   1000021     2.98190930E+03   #  ~g
   1000022     9.96269171E+01   # neutralino(1)
   1000023    -1.09405632E+02   # neutralino(2)
   1000025     5.89929332E+02   # neutralino(3)
   1000035     7.71076995E+02   # neutralino(4)
   1000045     1.02150877E+03   # neutralino(5)
   1000024     1.04152359E+02   # chargino(1)
   1000037     1.02150090E+03   # chargino(2)
   1000039     1.15470054E+03   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.78474092E-04   # BR(b -> s gamma)
    11     4.29573895E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     3.27374289E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.015E-1 < Delta M_d < 5.095E-1:
     2     5.09876994E-01   # Delta M_d in ps^-1
    21     9.87363528E-01   # Delta M_d +Theor.Err.
    22     1.44295911E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7715E+1 < Delta Ms < 1.7799E+1:
     3     1.79825250E+01   # Delta M_s in ps^-1
    31     2.22682222E+01   # Delta M_s +Theor.Err.
    32     1.41488908E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.72E-9 < BR(Bs->mu+mu-) < 4.5E-9:
     4     3.72882599E-09   # BR(Bs -> mu+mu-)
    41     4.41100934E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     3.09724098E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.04564638E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.59390503E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     6.43117416E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# Exp. 2 Sigma: 0.84E-6 < BR(B->Xs mu+mu-)low < 2.32E-6:
#   1.64765369E-06   BR(B->Xs mu+mu-)low
#   1.83986024E-06   BR(B->Xs mu+mu-)low+Theor.Err.
#   1.45544714E-06   BR(B->Xs mu+mu-)low-Theor.Err.
# Exp. 2 Sigma: 2.8E-7 < BR(B->Xs mu+mu-)high < 6.8E-7:
#   2.34853107E-07   BR(B->Xs mu+mu-)high
#   3.75456321E-07   BR(B->Xs mu+mu-)high+Theor.Err.
#   9.42498937E-08   BR(B->Xs mu+mu-)high-Theor.Err.
# Exp. 2 Sigma: 2.7E-6 < BR(b -> d gamma) < 2.55E-5:
#   1.92912543E-05   BR(b -> d gamma)
#   2.19197064E-05   BR(b -> d gamma)+Theor.Err.)
#   1.46628021E-05   BR(b -> d gamma)-Theor.Err.)
# Exp. 2 Sigma: 1.1E-10 < BR(Bd->mu+mu-) < 7.1E-10:
#   1.04761663E-10   BR(Bd -> mu+mu-)
#   1.82532879E-10   BR(Bd -> mu+mu-)+Theor.Err.
#   3.38422795E-11   BR(Bd -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Xs nu nubar) < 6.4E-4:
#   2.87898349E-05   BR(B-> Xs nu nubar)
#   3.48124916E-05   BR(B-> Xs nu nubar)+Theor.Err.
#   2.27671782E-05   BR(B-> Xs nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B+-> K+ nu nubar) < 1.6E-5:
#   3.95115666E-06   BR(B+-> K+ nu nubar)
#   4.89426609E-06   BR(B+-> K+ nu nubar)+Theor.Err.
#   3.00804722E-06   BR(B+-> K+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Ks nu nubar) < 5.5E-5:
#   9.12339941E-06   BR(B-> Ks nu nubar)
#   1.11105792E-05   BR(B-> Ks nu nubar)+Theor.Err.
#   7.13621958E-06   BR(B-> Ks nu nubar)-Theor.Err.
# RD = BR[B+ -> D tau+ nu_tau]/BR[B+ -> D l+ nu_l]
# Exp. 2 Sigma: 2.91E-1 < RD < 4.91E-1:
#   2.98355572E-01   RD
#   3.32765018E-01   RD+Theor.Err.
#   2.63946126E-01   RD-Theor.Err.
# RD* = BR[B+ -> D* tau+ nu_tau]/BR[B+ -> D* l+ nu_l]
# Exp. 2 Sigma: 2.78E-1 < RD* < 3.66E-1:
#   2.52092152E-01   RD*
#   2.58124883E-01   RD*+Theor.Err.
#   2.45302598E-01   RD*-Theor.Err.
# Exp. 2 Sigma: BR(K+-> Pi+ nu nubar) < 4.03E-10:
#   8.58498774E-11   BR(K+-> Pi+ nu nubar)
#   1.05929002E-10   BR(K+-> Pi+ nu nubar)+Theor.Err.
#   6.57707531E-11   BR(K+-> Pi+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(KL-> Pi0 nu nubar) < 2.6E-8:
#   2.69106171E-11   BR(KL-> Pi0 nu nubar)
#   3.89455029E-11   BR(KL-> Pi0 nu nubar)+Theor.Err.
#   1.48757314E-11   BR(KL-> Pi0 nu nubar)-Theor.Err.
# Exp. 2 Sigma: 5.275E-3 < DMK < 5.311E-3:
#   5.81800793E-03   DMK in ps-1
#   9.82411205E-03   DMK+Theor.Err.
#   1.81192830E-03   DMK-Theor.Err.
# Exp. 2 Sigma: 2.206E-3 < epsK < 2.250E-3:
#   1.86960140E-03   epsK in ps-1
#   2.42564747E-03   epsK+Theor.Err.
#   1.32720425E-03   epsK-Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     1.01991973E-09   # Del_a_mu
    61     1.32297050E-09   # Del_a_mu + Theor.Err.
    62     7.16868964E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  2.00000000E+03 # (STOP/SBOTTOM MASSES)
     1     1.02263236E+02   # MUEFF
     2     1.52691724E+01   # TAN(BETA)
     3     2.41290908E+02   # V(Q)
     4     5.85228440E+05   # MA^2
     5     3.11420697E+01   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1     6.73484807E-02   # S_(1,1)
  1  2     9.97728885E-01   # S_(1,2)
  1  3    -1.12000041E-03   # S_(1,3)
  2  1     6.63704647E-01   # S_(2,1)
  2  2    -4.39630385E-02   # S_(2,2)
  2  3     7.46701676E-01   # S_(2,3)
  3  1     7.44956592E-01   # S_(3,1)
  3  2    -5.10325728E-02   # S_(3,2)
  3  3    -6.65158141E-01   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     7.38601208E-03   # P_(1,1)
  1  2     4.77733268E-04   # P_(1,2)
  1  3     9.99972609E-01   # P_(1,3)
  2  1     9.97887403E-01   # P_(2,1)
  2  2     6.45441687E-02   # P_(2,2)
  2  3    -7.40144604E-03   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1    -7.07708445E-01   # Rst_(1,1)
  1  2     7.06504605E-01   # Rst_(1,2)
  2  1    -7.06504605E-01   # Rst_(2,1)
  2  2    -7.07708445E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1    -5.60999748E-01   # Rsb_(1,1)
  1  2     8.27815972E-01   # Rsb_(1,2)
  2  1    -8.27815972E-01   # Rsb_(2,1)
  2  2    -5.60999748E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     6.91731641E-01   # Rsl_(1,1)
  1  2     7.22154648E-01   # Rsl_(1,2)
  2  1    -7.22154648E-01   # Rsl_(2,1)
  2  2     6.91731641E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     6.45222996E-02   # N_(1,1)
  1  2    -6.42336949E-02   # N_(1,2)
  1  3     7.21891551E-01   # N_(1,3)
  1  4    -6.85966131E-01   # N_(1,4)
  1  5     5.82765254E-03   # N_(1,5)
  2  1    -4.15766829E-02   # N_(2,1)
  2  2     4.81567199E-02   # N_(2,2)
  2  3     6.91607672E-01   # N_(2,3)
  2  4     7.19449578E-01   # N_(2,4)
  2  5     4.84168050E-03   # N_(2,5)
  3  1     9.97017816E-01   # N_(3,1)
  3  2     1.41416347E-02   # N_(3,2)
  3  3    -1.77679208E-02   # N_(3,3)
  3  4     7.37537661E-02   # N_(3,4)
  3  5    -4.14462868E-04   # N_(3,5)
  4  1     2.37014980E-04   # N_(4,1)
  4  2     3.35173770E-04   # N_(4,2)
  4  3    -7.56053615E-03   # N_(4,3)
  4  4     5.29706618E-04   # N_(4,4)
  4  5     9.99971194E-01   # N_(4,5)
  5  1    -7.97939509E-03   # N_(5,1)
  5  2     9.96671894E-01   # N_(5,2)
  5  3     1.33624780E-02   # N_(5,3)
  5  4    -8.00179555E-02   # N_(5,4)
  5  5    -1.88758939E-04   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     1.88298206E-02   # U_(1,1)
  1  2    -9.99822703E-01   # U_(1,2)
  2  1     9.99822703E-01   # U_(2,1)
  2  2     1.88298206E-02   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     1.13032665E-01   # V_(1,1)
  1  2    -9.93591272E-01   # V_(1,2)
  2  1     9.93591272E-01   # V_(2,1)
  2  2     1.13032665E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1     9.99813760E-01   # U-type fermions
  1  2     1.04341937E+00   # D-type fermions
  1  3     1.04287306E+00   # b-quarks
  1  4     9.99995428E-01   # W,Z bosons
  1  5     9.97287421E-01   # Gluons
  1  6     9.97351470E-01   # Photons
# H2
  2  1    -4.40549046E-02   # U-type fermions
  2  2     1.02826712E+01   # D-type fermions
  2  3     1.01532944E+01   # b-quarks
  2  4    -1.03192588E-03   # W,Z bosons
  2  5     5.96749884E-02   # Gluons
  2  6     1.87651202E-01   # Photons
# H3
  3  1    -5.11392116E-02   # U-type fermions
  3  2     1.15414948E+01   # D-type fermions
  3  3     1.13962582E+01   # b-quarks
  3  4    -2.84223548E-03   # W,Z bosons
  3  5     6.74417862E-02   # Gluons
  3  6     2.92718604E-01   # Photons
# A1
  4  1     4.78731549E-04   # U-type fermions
  4  2     1.14430318E-01   # D-type fermions
  4  3     1.12996695E-01   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     5.68603876E-02   # Gluons
  4  6     5.91488424E-02   # Photons
# A2
  5  1     6.46790415E-02   # U-type fermions
  5  2     1.54601119E+01   # D-type fermions
  5  3     1.52664222E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.34413813E-01   # Gluons
  5  6     1.52940160E-01   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.999991         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.106487E-05     3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.807830E-05     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.999991         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.106487E-05     3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.807830E-05     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.994582         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.356110E-02     3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.454839E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.323310E-02     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.180671E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.994710         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.352130E-01     3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.856842E-01     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.349859E-02     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.233907E-01     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
     1.08758         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
     103.089         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     129.875         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.127683E-01     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         233.064         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.999628         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.194083E-02     0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.261522E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.229184E-06     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.418338E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
     1.08872         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
     105.733         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     133.206         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.130943E-01     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         239.015         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  2.00000000E+03 # (SUSY SCALE)
     1     3.65068564E-01   # g1(Q,DR_bar)
     2     6.42521009E-01   # g2(Q,DR_bar)
     3     1.01950229E+00   # g3(Q,DR_bar)
BLOCK YU Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     8.30346114E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     2.05309012E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     1.54391920E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ATOP
BLOCK TU Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ATOP
BLOCK AD Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ABOT
BLOCK TD Q=  2.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ABOT
BLOCK AE Q=  2.00000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
BLOCK TE Q=  2.00000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  2.00000000E+03 # (SUSY SCALE)
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    21     5.82808956E+05   # M_HD^2
    22     9.16295366E+04   # M_HU^2
    31     3.00000000E+02   # M_eL
    32     3.00000000E+02   # M_muL
    33     3.00000000E+02   # M_tauL
    34     3.00000000E+02   # M_eR
    35     3.00000000E+02   # M_muR
    36     3.00000000E+02   # M_tauR
    41     2.00000000E+03   # M_q1L
    42     2.00000000E+03   # M_q2L
    43     2.00000000E+03   # M_q3L
    44     2.00000000E+03   # M_uR
    45     2.00000000E+03   # M_cR
    46     2.00000000E+03   # M_tR
    47     2.00000000E+03   # M_dR
    48     2.00000000E+03   # M_sR
    49     2.00000000E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS THE SUSY SCALE
BLOCK NMSSMRUN Q=  2.00000000E+03 # (SUSY SCALE)
     1     3.32396441E-02   # LAMBDA(Q,DR_bar)
     2     1.21302142E-01   # KAPPA(Q,DR_bar)
     3     0.00000000E+00   # ALAMBDA
     4    -4.69000000E-04   # AKAPPA
     5     1.02263236E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.78560331E+05   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     4.00000000E+06   # M_q1L^2
  2  2     4.00000000E+06   # M_q2L^2
  3  3     4.00000000E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     4.00000000E+06   # M_uR^2
  2  2     4.00000000E+06   # M_cR^2
  3  3     4.00000000E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     4.00000000E+06   # M_dR^2
  2  2     4.00000000E+06   # M_sR^2
  3  3     4.00000000E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     9.00000000E+04   # M_eL^2
  2  2     9.00000000E+04   # M_muL^2
  3  3     9.00000000E+04   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     9.00000000E+04   # M_eR^2
  2  2     9.00000000E+04   # M_muR^2
  3  3     9.00000000E+04   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3    -7.07708445E-01   # R_u_33
  3  6     7.06504605E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6    -7.07708445E-01   # R_u_66
  6  3    -7.06504605E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3    -5.60999748E-01   # R_d_33
  3  6     8.27815972E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6    -5.60999748E-01   # R_d_66
  6  3    -8.27815972E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     6.91731641E-01   # R_e_33
  3  6     7.22154648E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     6.91731641E-01   # R_e_66
  6  3    -7.22154648E-01   # R_e_63
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.56922752E+16 # (GUT SCALE)
     1     7.09824971E-01   # g1(MGUT,DR_bar), GUT normalization
     2     7.09824970E-01   # g2(MGUT,DR_bar)
     3     6.96733396E-01   # g3(MGUT,DR_bar)
BLOCK GUTYU Q=  1.56922752E+16 # (GUT SCALE)
  3  3     5.04505208E-01   # HTOP(MGUT,DR_bar)
BLOCK GUTYD Q=  1.56922752E+16 # (GUT SCALE)
  3  3     8.60094121E-02   # HBOT(MGUT,DR_bar)
BLOCK GUTYE Q=  1.56922752E+16 # (GUT SCALE)
  3  3     1.10043241E-01   # HTAU(MGUT,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE GUT SCALE
BLOCK GUTAU Q=  1.56922752E+16 # (GUT SCALE)
  3  3     1.43195195E+04   # ATOP
BLOCK GUTAD Q=  1.56922752E+16 # (GUT SCALE)
  3  3     8.06561627E+03   # ABOT
BLOCK GUTAE Q=  1.56922752E+16 # (GUT SCALE)
  2  2     8.98145956E+02   # AMUON
  3  3     9.05267081E+02   # ATAU
# 
# SOFT MASSES SQUARED AT THE GUT SCALE
BLOCK GUTMSOFT Q=  1.56922752E+16 # (GUT SCALE)
     1     1.42029375E+03   # M1
     2     1.30480579E+03   # M2
     3     1.44757611E+03   # M3
    21     6.08366016E+05   # M_HD^2
    22     4.74067303E+07   # M_HU^2
    31    -7.79598003E+02   # M_eL
    32    -7.79598003E+02   # M_muL
    33    -7.76686652E+02   # M_tauL
    34    -4.51442861E+02   # M_eR
    35    -4.51442861E+02   # M_muR
    36    -4.41064029E+02   # M_tauR
    41    -1.79856392E+03   # M_q1L
    42    -1.79856392E+03   # M_q2L
    43     3.53575878E+03   # M_q3L
    44    -1.65542880E+03   # M_uR
    45    -1.65542880E+03   # M_cR
    46     5.35731410E+03   # M_tR
    47    -1.64455451E+03   # M_dR
    48    -1.64455451E+03   # M_sR
    49    -1.49546271E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.56922752E+16 # (GUT SCALE)
     1     3.26399237E-02   # LAMBDA(MGUT,DR_bar)
     2     1.23529401E-01   # KAPPA(MGUT,DR_bar)
     3     4.62547837E+03   # ALAMBDA
     4     5.37862859E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.68358806E+05   # MS^2
    12     0.00000000E+00   # M3H^2
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.31029510E+01   # PS=MHU
     2     3.62098884E-01   # PS=MHD
     3     7.93467569E-01   # PS=MS
     4    -0.00000000E+00   # PS=ALAMBDA
     5     2.49278253E-07   # PS=AKAPPA
     6    -0.00000000E+00   # PS=XIF
     7    -0.00000000E+00   # PS=XIS
     8    -0.00000000E+00   # PS=MUP
     9    -0.00000000E+00   # PS=MSP
    10    -0.00000000E+00   # PS=M3H
    11     1.15317413E+00   # PS=LAMBDA
    12    -1.15318474E+00   # PS=KAPPA
    13     8.26003636E-01   # PS=HTOP
    14    -4.12991205E-01   # PS=G
    15     1.31029510E+01   # MAX
    16                  1   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     1.02554704E+00   # VBF/VH -> H1 -> tautau
    12     1.02000016E+00   # ggF -> H1 -> tautau
    13     1.02328787E+00   # VBF/VH -> H1 -> bb
    14     1.02291610E+00   # ttH -> H1 -> bb
    15     9.41962961E-01   # VBF/VH -> H1 -> ZZ/WW
    16     9.36868160E-01   # ggF -> H1 -> ZZ/WW
    17     9.37143445E-01   # VBF/VH -> H1 -> gammagamma
    18     9.32074712E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     1.62179639E-02   # VBF/VH -> H2 -> tautau
    22     5.42355445E+01   # ggF -> H2 -> tautau
    23     1.02938710E-02   # VBF/VH -> H2 -> bb
    24     1.87616160E+01   # ttH -> H2 -> bb
    25     1.63335820E-10   # VBF/VH -> H2 -> ZZ/WW
    26     5.46221905E-07   # ggF -> H2 -> ZZ/WW
    27     5.40173160E-06   # VBF/VH -> H2 -> gammagamma
    28     1.80642809E-02   # ggF -> H2 -> gammagamma
    29     1.22121653E-09   # ggF -> H2 -> invisible
   210     4.08394939E-06   # VBF/VH -> H2 -> invisible
    31     1.20837091E-01   # VBF/VH -> H3 -> tautau
    32     6.80359226E+01   # ggF -> H3 -> tautau
    33     7.67289288E-02   # VBF/VH -> H3 -> bb
    34     2.48397418E+01   # ttH -> H3 -> bb
    35     7.32818218E-09   # VBF/VH -> H3 -> ZZ/WW
    36     4.12604797E-06   # ggF -> H3 -> ZZ/WW
    37     7.77359372E-05   # VBF/VH -> H3 -> gammagamma
    38     4.37683177E-02   # ggF -> H3 -> gammagamma
    39     1.24440345E-07   # VBF/VH -> H3 -> invisible
   310     7.00646928E-05   # ggf -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     2.18567422E+00   # Hgammagamma
     2     1.97795134E-02   # Hff
     3     1.94113915E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1  0.00000000E+00
 A2  0.00000000E+00
 A3  0.00000000E+00
 A4 -0.18950758E-04
 A5  0.35936578E-02
 A6 -0.37376118E+00
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.11995662E+00
 L2  0.24762186E+00
 L3  0.63744082E-01
 L4 -0.20058875E+00
 L5 -0.88546483E-05
 L6  0.63962354E-04
 L7  0.36488859E-03
 K1  0.11019408E-02
 K2  0.10748310E-02
 K3  0.14722653E-01
 K4  0.00000000E+00
 K5  0.00000000E+00
 K6  0.39188374E-02
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.12687300E-01
 XVEV  0.30772373E+04
# 
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.9.0      # Version number
#           PDG          Width
DECAY        25     4.02743316E-03   # Lightest neutral Higgs scalar
     5.24688498E-02    2          21        21   # BR(H_1 -> gluon gluon)
     5.72943235E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.44956578E-04    2          13       -13   # BR(H_1 -> muon muon)
     6.92000522E-02    2          15       -15   # BR(H_1 -> tau tau)
     5.22544445E-04    2           3        -3   # BR(H_1 -> s sbar)
     2.86588709E-02    2           4        -4   # BR(H_1 -> c cbar)
     6.62768351E-01    2           5        -5   # BR(H_1 -> b bbar)
     1.65193628E-01    2          24       -24   # BR(H_1 -> W+ W-)
     1.73697737E-02    2          23        23   # BR(H_1 -> Z Z)
     2.19711700E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.37574860E-03    2          23        22   # BR(H_1 -> Z gamma)
     9.50907595E-08    2          36        36   # BR(H_1 -> A_1 A_1)
     6.32567728E-09    2          23        36   # BR(H_1 -> A_1 Z)
DECAY        35     1.51013497E+00   # 2nd neutral Higgs scalar
     9.77615193E-05    2          21        21   # BR(H_2 -> gluon gluon)
     8.93283327E-09    2          11       -11   # BR(H_2 -> e- e+)
     3.81916646E-04    2          13       -13   # BR(H_2 -> muon muon)
     1.08020812E-01    2          15       -15   # BR(H_2 -> tau tau)
     5.87376581E-04    2           3        -3   # BR(H_2 -> s sbar)
     1.55859598E-05    2           4        -4   # BR(H_2 -> c cbar)
     7.34799750E-01    2           5        -5   # BR(H_2 -> b bbar)
     3.81227550E-02    2           6        -6   # BR(H_2 -> t tbar)
     8.90163370E-05    2          24       -24   # BR(H_2 -> W+ W-)
     4.36279533E-05    2          23        23   # BR(H_2 -> Z Z)
     4.91152039E-07    2          22        22   # BR(H_2 -> gamma gamma)
     1.73547234E-07    2          23        22   # BR(H_2 -> Z gamma)
     5.69501711E-04    2          25        25   # BR(H_2 -> H_1 H_1)
     8.19637041E-02    2          36        36   # BR(H_2 -> A_1 A_1)
     2.07661677E-03    2          23        36   # BR(H_2 -> A_1 Z)
     1.14682108E-03    2     1000022   1000022   # BR(H_2 -> neu_1 neu_1)
     7.44902881E-04    2     1000022   1000023   # BR(H_2 -> neu_1 neu_2)
     4.67863565E-03    2     1000022   1000025   # BR(H_2 -> neu_1 neu_3)
     2.13549546E-04    2     1000023   1000023   # BR(H_2 -> neu_2 neu_2)
     2.11418679E-02    2     1000023   1000025   # BR(H_2 -> neu_2 neu_3)
     4.91726332E-03    2     1000024  -1000024   # BR(H_2 -> cha_1 cha_1bar)
     2.63751450E-05    2     1000011  -1000011   # BR(H_2 -> ~e_L ~ebar_L)
     2.63751450E-05    2     1000013  -1000013   # BR(H_2 -> ~mu_L ~mubar_L)
     1.69201096E-05    2     2000011  -2000011   # BR(H_2 -> ~e_R ~ebar_R)
     1.69201096E-05    2     2000013  -2000013   # BR(H_2 -> ~mu_R ~mubarRL)
     9.07717035E-05    2     1000012  -1000012   # BR(H_2 -> ~nu_e_L ~nu_ebar_L)
     9.07717035E-05    2     1000014  -1000014   # BR(H_2 -> ~nu_mu_L ~nu_mubar_L)
     1.37417505E-05    2     1000015  -1000015   # BR(H_2 -> ~tau_1 ~taubar_1)
     1.46951280E-05    2     2000015  -2000015   # BR(H_2 -> ~tau_2 ~taubar_2)
     2.59547211E-07    2     1000015  -2000015   # BR(H_2 -> ~tau_1 ~taubar_2)
     2.59547211E-07    2     2000015  -1000015   # BR(H_2 -> ~tau_2 ~taubar_1)
     9.07717035E-05    2     1000016  -1000016   # BR(H_2 -> ~nu_tau_L ~nu_taubar_L)
DECAY        45     1.97974131E+00   # 3rd neutral Higgs scalar
     9.56776237E-05    2          21        21   # BR(H_3 -> gluon gluon)
     8.64852008E-09    2          11       -11   # BR(H_3 -> e- e+)
     3.69761048E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.04582790E-01    2          15       -15   # BR(H_3 -> tau tau)
     5.68056651E-04    2           3        -3   # BR(H_3 -> s sbar)
     1.52825297E-05    2           4        -4   # BR(H_3 -> c cbar)
     7.10631173E-01    2           5        -5   # BR(H_3 -> b bbar)
     3.96246901E-02    2           6        -6   # BR(H_3 -> t tbar)
     5.27288303E-04    2          24       -24   # BR(H_3 -> W+ W-)
     2.58506273E-04    2          23        23   # BR(H_3 -> Z Z)
     9.91503488E-07    2          22        22   # BR(H_3 -> gamma gamma)
     4.79030385E-07    2          23        22   # BR(H_3 -> Z gamma)
     1.09535394E-03    2          25        25   # BR(H_3 -> H_1 H_1)
     4.77412050E-02    2          36        36   # BR(H_3 -> A_1 A_1)
     1.46302579E-07    2          36        46   # BR(H_3 -> A_1 A_2)
     2.04265476E-03    2          23        36   # BR(H_3 -> A_1 Z)
     1.54042690E-02    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     4.45164801E-04    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     4.88276891E-03    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     1.09877377E-02    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     2.13867774E-02    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     3.89363593E-02    2     1000024  -1000024   # BR(H_3 -> cha_1 cha_1bar)
     2.64092590E-05    2     1000011  -1000011   # BR(H_3 -> ~e_L ~ebar_L)
     2.64092590E-05    2     1000013  -1000013   # BR(H_3 -> ~mu_L ~mubar_L)
     1.69401399E-05    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.69401399E-05    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     9.06673816E-05    2     1000012  -1000012   # BR(H_3 -> ~nu_e_L ~nu_ebar_L)
     9.06673816E-05    2     1000014  -1000014   # BR(H_3 -> ~nu_mu_L ~nu_mubar_L)
     8.86068631E-07    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
     4.29634092E-05    2     2000015  -2000015   # BR(H_3 -> ~tau_2 ~taubar_2)
     1.53433321E-07    2     1000015  -2000015   # BR(H_3 -> ~tau_1 ~taubar_2)
     1.53433321E-07    2     2000015  -1000015   # BR(H_3 -> ~tau_2 ~taubar_1)
     9.06673816E-05    2     1000016  -1000016   # BR(H_3 -> ~nu_tau_L ~nu_taubar_L)
DECAY        36     7.41522865E-10   # Lightest pseudoscalar
     5.18919168E-02    2          21        21   # BR(A_1 -> gluon gluon)
     1.66050723E-06    2          11       -11   # BR(A_1 -> e- e+)
     6.55173153E-02    2          13       -13   # BR(A_1 -> muon muon)
     8.82583799E-01    2           3        -3   # BR(A_1 -> s sbar)
     5.30881166E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     3.27430011E+00   # 2nd pseudoscalar
     2.31249010E-04    2          21        21   # BR(A_2 -> gluon gluon)
     9.35277522E-09    2          11       -11   # BR(A_2 -> e- e+)
     3.99870985E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.13101573E-01    2          15       -15   # BR(A_2 -> tau tau)
     6.14776342E-04    2           3        -3   # BR(A_2 -> s sbar)
     3.63674373E-05    2           4        -4   # BR(A_2 -> c cbar)
     7.69083827E-01    2           5        -5   # BR(A_2 -> b bbar)
     4.64221400E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.50791868E-06    2          22        22   # BR(A_2 -> gamma gamma)
     7.68041350E-07    2          23        22   # BR(A_2 -> Z gamma)
     2.50039101E-03    2          36        25   # BR(A_2 -> A_1 H_1)
     1.27745677E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     2.89458529E-04    2          23        25   # BR(A_2 -> Z H_1)
     1.06465767E-02    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     8.00187100E-05    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     2.50623459E-02    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     3.80428586E-03    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     3.69272648E-03    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
     2.40267872E-02    2     1000024  -1000024   # BR(A_2 -> cha_1 cha_1bar)
     2.59635549E-06    2     1000015  -2000015   # BR(A_2 -> ~tau_1 ~taubar_2)
     2.59635549E-06    2     2000015  -1000015   # BR(A_2 -> ~tau_2 ~taubar_1)
DECAY        37     3.14359800E+00   # Charged Higgs
     4.18720716E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.18433142E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.05553008E-05    2           2        -3   # BR(H+ -> u sbar)
     6.31784290E-04    2           4        -3   # BR(H+ -> c sbar)
     1.26355203E-05    2           2        -5   # BR(H+ -> u bbar)
     1.26359753E-03    2           4        -5   # BR(H+ -> c bbar)
     8.39462306E-01    2           6        -5   # BR(H+ -> t bbar)
     3.10095337E-04    2          24        25   # BR(H+ -> W+ H_1)
     2.34518534E-03    2          24        36   # BR(H+ -> W+ A_1)
     1.29312383E-04    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     1.87277082E-03    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     3.47521545E-02    2     1000024   1000025   # BR(H+ -> cha_1 neu_3)
     1.15344332E-04    2     1000012  -1000011   # BR(H+ -> ~nu_e_L ~ebar_L)
     1.15344332E-04    2     1000014  -1000013   # BR(H+ -> ~nu_mu_L ~mubar_L)
     2.81366120E-05    2     1000016  -1000015   # BR(H+ -> ~nu_tau_L ~taubar_1)
     7.89143361E-05    2     1000016  -2000015   # BR(H+ -> ~nu_tau_L ~taubar_2)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)


==> anc/BP4.spectr <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.9.0      # Version number
     3   # b -> c tau nu more than 2 sigma away (as SM)
     3   # Branching ratios of Higgs states < 1 GeV not reliable
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  0   # IMOD
 10  0   # ISCAN
  9  0   # Call micrOmegas
  8  0   # Precision for Higgs masses
 13  0   # Sparticle decays via NMSDECAY
 14  0   # H-> VV,VV*,(V*V*)
 15  0   # Precision for micromegas
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     3     1.45000000E+01   # TANBETA(MZ)
BLOCK EXTPAR
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    11     3.00000000E+03   # ATOP
    12     3.00000000E+03   # ABOTTOM
    13     0.00000000E+00   # ATAU
    16     0.00000000E+00   # AMUON
    31     3.00000000E+02   # LEFT SELECTRON
    32     3.00000000E+02   # LEFT SMUON
    33     3.00000000E+02   # LEFT STAU
    34     3.00000000E+02   # RIGHT SELECTRON
    35     3.00000000E+02   # RIGHT SMUON
    36     3.00000000E+02   # RIGHT STAU
    41     3.00000000E+03   # LEFT 1ST GEN. SQUARKS
    42     3.00000000E+03   # LEFT 2ND GEN. SQUARKS
    43     3.00000000E+03   # LEFT 3RD GEN. SQUARKS
    44     3.00000000E+03   # RIGHT U-SQUARKS
    45     3.00000000E+03   # RIGHT C-SQUARKS
    46     3.00000000E+03   # RIGHT T-SQUARKS
    47     3.00000000E+03   # RIGHT D-SQUARKS
    48     3.00000000E+03   # RIGHT S-SQUARKS
    49     3.00000000E+03   # RIGHT B-SQUARKS
    61     6.44300000E-02   # LAMBDA
    62     2.15000000E-01   # KAPPA
    63     0.00000000E+00   # ALAMBDA
    64    -1.49300000E-03   # AKAPPA
    65     1.11300000E+02   # MUEFF
#  124     7.69283769E+02   # MA AT QSTSB
#  125     1.06428715E+01   # MP AT QSTSB
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     1.22238129E+02   # lightest neutral scalar
        35     7.39524933E+02   # second neutral scalar
        45     7.49999518E+02   # third neutral scalar
        36     5.10275226E-01   # lightest pseudoscalar
        46     7.45006355E+02   # second pseudoscalar
        37     7.48860161E+02   # charged Higgs
   1000001     3.10077066E+03   #  ~d_L
   2000001     3.10034394E+03   #  ~d_R
   1000002     3.09981913E+03   #  ~u_L
   2000002     3.10005000E+03   #  ~u_R
   1000003     3.10077066E+03   #  ~s_L
   2000003     3.10034394E+03   #  ~s_R
   1000004     3.09981913E+03   #  ~c_L
   2000004     3.10005000E+03   #  ~c_R
   1000005     3.08695369E+03   #  ~b_1
   2000005     3.08333849E+03   #  ~b_2
   1000006     3.01347817E+03   #  ~t_1
   2000006     3.14030619E+03   #  ~t_2
   1000011     3.03378951E+02   #  ~e_L
   2000011     3.03022306E+02   #  ~e_R
   1000012     2.93493943E+02   #  ~nue_L
   1000013     3.03378951E+02   #  ~mu_L
   2000013     3.03022306E+02   #  ~mu_R
   1000014     2.93493943E+02   #  ~numu_L
   1000015     2.98519897E+02   #  ~tau_1
   2000015     3.07820552E+02   #  ~tau_2
   1000016     2.93493943E+02   #  ~nutau_L
   1000021     3.19764774E+03   #  ~g
   1000022     1.09137466E+02   # neutralino(1)
   1000023    -1.19053975E+02   # neutralino(2)
   1000025     5.87957103E+02   # neutralino(3)
   1000035     7.69851636E+02   # neutralino(4)
   1000045     1.02977671E+03   # neutralino(5)
   1000024     1.13740306E+02   # chargino(1)
   1000037     1.02976923E+03   # chargino(2)
   1000039     1.73205081E+03   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.73148902E-04   # BR(b -> s gamma)
    11     4.23677581E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     3.22620224E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.015E-1 < Delta M_d < 5.095E-1:
     2     5.09103266E-01   # Delta M_d in ps^-1
    21     9.85493915E-01   # Delta M_d +Theor.Err.
    22     1.44152828E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7715E+1 < Delta Ms < 1.7799E+1:
     3     1.79562108E+01   # Delta M_s in ps^-1
    31     2.22269715E+01   # Delta M_s +Theor.Err.
    32     1.41349124E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.72E-9 < BR(Bs->mu+mu-) < 4.5E-9:
     4     3.77606631E-09   # BR(Bs -> mu+mu-)
    41     4.47138157E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     3.13314943E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.04825461E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.59788081E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     6.44721587E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# Exp. 2 Sigma: 0.84E-6 < BR(B->Xs mu+mu-)low < 2.32E-6:
#   1.65116006E-06   BR(B->Xs mu+mu-)low
#   1.84287569E-06   BR(B->Xs mu+mu-)low+Theor.Err.
#   1.45944442E-06   BR(B->Xs mu+mu-)low-Theor.Err.
# Exp. 2 Sigma: 2.8E-7 < BR(B->Xs mu+mu-)high < 6.8E-7:
#   2.35651271E-07   BR(B->Xs mu+mu-)high
#   3.76160830E-07   BR(B->Xs mu+mu-)high+Theor.Err.
#   9.51417131E-08   BR(B->Xs mu+mu-)high-Theor.Err.
# Exp. 2 Sigma: 2.7E-6 < BR(b -> d gamma) < 2.55E-5:
#   1.90528634E-05   BR(b -> d gamma)
#   2.16557715E-05   BR(b -> d gamma)+Theor.Err.)
#   1.44499553E-05   BR(b -> d gamma)-Theor.Err.)
# Exp. 2 Sigma: 1.1E-10 < BR(Bd->mu+mu-) < 7.1E-10:
#   1.06138884E-10   BR(Bd -> mu+mu-)
#   1.85124614E-10   BR(Bd -> mu+mu-)+Theor.Err.
#   3.42495489E-11   BR(Bd -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Xs nu nubar) < 6.4E-4:
#   2.88437617E-05   BR(B-> Xs nu nubar)
#   3.48612370E-05   BR(B-> Xs nu nubar)+Theor.Err.
#   2.28262864E-05   BR(B-> Xs nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B+-> K+ nu nubar) < 1.6E-5:
#   3.95855764E-06   BR(B+-> K+ nu nubar)
#   4.90095598E-06   BR(B+-> K+ nu nubar)+Theor.Err.
#   3.01615931E-06   BR(B+-> K+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Ks nu nubar) < 5.5E-5:
#   9.14048863E-06   BR(B-> Ks nu nubar)
#   1.11260265E-05   BR(B-> Ks nu nubar)+Theor.Err.
#   7.15495076E-06   BR(B-> Ks nu nubar)-Theor.Err.
# RD = BR[B+ -> D tau+ nu_tau]/BR[B+ -> D l+ nu_l]
# Exp. 2 Sigma: 2.91E-1 < RD < 4.91E-1:
#   2.98209720E-01   RD
#   3.32575040E-01   RD+Theor.Err.
#   2.63844400E-01   RD-Theor.Err.
# RD* = BR[B+ -> D* tau+ nu_tau]/BR[B+ -> D* l+ nu_l]
# Exp. 2 Sigma: 2.78E-1 < RD* < 3.66E-1:
#   2.52082268E-01   RD*
#   2.58111474E-01   RD*+Theor.Err.
#   2.45377334E-01   RD*-Theor.Err.
# Exp. 2 Sigma: BR(K+-> Pi+ nu nubar) < 4.03E-10:
#   8.59578382E-11   BR(K+-> Pi+ nu nubar)
#   1.06006199E-10   BR(K+-> Pi+ nu nubar)+Theor.Err.
#   6.59094778E-11   BR(K+-> Pi+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(KL-> Pi0 nu nubar) < 2.6E-8:
#   2.69580985E-11   BR(KL-> Pi0 nu nubar)
#   3.89794570E-11   BR(KL-> Pi0 nu nubar)+Theor.Err.
#   1.49367401E-11   BR(KL-> Pi0 nu nubar)-Theor.Err.
# Exp. 2 Sigma: 5.275E-3 < DMK < 5.311E-3:
#   5.81796027E-03   DMK in ps-1
#   9.82403040E-03   DMK+Theor.Err.
#   1.81190602E-03   DMK-Theor.Err.
# Exp. 2 Sigma: 2.206E-3 < epsK < 2.250E-3:
#   1.86678766E-03   epsK in ps-1
#   2.42208188E-03   epsK+Theor.Err.
#   1.32512400E-03   epsK-Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     9.34054597E-10   # Del_a_mu
    61     1.23579473E-09   # Del_a_mu + Theor.Err.
    62     6.32314464E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  3.00000000E+03 # (STOP/SBOTTOM MASSES)
     1     1.11300000E+02   # MUEFF
     2     1.42461614E+01   # TAN(BETA)
     3     2.40150807E+02   # V(Q)
     4     5.91797517E+05   # MA^2
     5     1.13270713E+02   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1     7.17047618E-02   # S_(1,1)
  1  2     9.97422845E-01   # S_(1,2)
  1  3    -2.46902660E-03   # S_(1,3)
  2  1     6.95167574E-01   # S_(2,1)
  2  2    -4.82001849E-02   # S_(2,2)
  2  3     7.17229940E-01   # S_(2,3)
  3  1     7.15262519E-01   # S_(3,1)
  3  2    -5.31451892E-02   # S_(3,2)
  3  3    -6.96832202E-01   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     1.41415407E-02   # P_(1,1)
  1  2     9.75278668E-04   # P_(1,2)
  1  3     9.99899528E-01   # P_(1,3)
  2  1     9.97530094E-01   # P_(2,1)
  2  2     6.87951789E-02   # P_(2,2)
  2  3    -1.41751311E-02   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1    -7.07707657E-01   # Rst_(1,1)
  1  2     7.06505394E-01   # Rst_(1,2)
  2  1    -7.06505394E-01   # Rst_(2,1)
  2  2    -7.07707657E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1    -5.57301851E-01   # Rsb_(1,1)
  1  2     8.30309970E-01   # Rsb_(1,2)
  2  1    -8.30309970E-01   # Rsb_(2,1)
  2  2    -5.57301851E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     6.93415425E-01   # Rsl_(1,1)
  1  2     7.20538027E-01   # Rsl_(1,2)
  2  1    -7.20538027E-01   # Rsl_(2,1)
  2  2     6.93415425E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     6.64697869E-02   # N_(1,1)
  1  2    -6.46921585E-02   # N_(1,2)
  1  3     7.20193657E-01   # N_(1,3)
  1  4    -6.87450268E-01   # N_(1,4)
  1  5     1.13981028E-02   # N_(1,5)
  2  1    -4.08379410E-02   # N_(2,1)
  2  2     4.70684169E-02   # N_(2,2)
  2  3     6.93195597E-01   # N_(2,3)
  2  4     7.17989714E-01   # N_(2,4)
  2  5     9.35208043E-03   # N_(2,5)
  3  1     9.96922028E-01   # N_(3,1)
  3  2     1.40012429E-02   # N_(3,2)
  3  3    -1.95041316E-02   # N_(3,3)
  3  4     7.46273547E-02   # N_(3,4)
  3  5    -8.84119694E-04   # N_(3,5)
  4  1     5.02802683E-04   # N_(4,1)
  4  2     6.87265128E-04   # N_(4,2)
  4  3    -1.47050958E-02   # N_(4,3)
  4  4     1.15688712E-03   # N_(4,4)
  4  5     9.99890842E-01   # N_(4,5)
  5  1    -7.76188685E-03   # N_(5,1)
  5  2     9.96696033E-01   # N_(5,2)
  5  3     1.42936771E-02   # N_(5,3)
  5  4    -7.95758678E-02   # N_(5,4)
  5  5    -3.78882899E-04   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     2.01403322E-02   # U_(1,1)
  1  2    -9.99797163E-01   # U_(1,2)
  2  1     9.99797163E-01   # U_(2,1)
  2  2     2.01403322E-02   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     1.12414776E-01   # V_(1,1)
  1  2    -9.93661370E-01   # V_(1,2)
  2  1     9.93661370E-01   # V_(2,1)
  2  2     1.12414776E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1     9.99792023E-01   # U-type fermions
  1  2     1.04218869E+00   # D-type fermions
  1  3     1.04189851E+00   # b-quarks
  1  4     9.99992718E-01   # W,Z bosons
  1  5     9.98172959E-01   # Gluons
  1  6     9.96869595E-01   # Photons
# H2
  2  1    -4.83146748E-02   # U-type fermions
  2  2     1.01038727E+01   # D-type fermions
  2  3     1.00343876E+01   # b-quarks
  2  4    -2.56983134E-04   # W,Z bosons
  2  5     6.21176465E-02   # Gluons
  2  6     1.79544218E-01   # Photons
# H3
  3  1    -5.32714250E-02   # U-type fermions
  3  2     1.03959415E+01   # D-type fermions
  3  3     1.03244235E+01   # b-quarks
  3  4    -3.80769518E-03   # W,Z bosons
  3  5     6.52782935E-02   # Gluons
  3  6     3.46070856E-01   # Photons
# A1
  4  1     9.77595248E-04   # U-type fermions
  4  2     2.05539401E-01   # D-type fermions
  4  3     2.04132619E-01   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     1.02862353E-01   # Gluons
  4  6     1.06895439E-01   # Photons
# A2
  5  1     6.89585881E-02   # U-type fermions
  5  2     1.44985432E+01   # D-type fermions
  5  3     1.43993102E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.34988643E-01   # Gluons
  5  6     1.57549753E-01   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.999985         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.660403E-07     3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.144985E-04     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.999985         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.660403E-07     3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.144985E-04     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.996349         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.385860E-02     3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.426126E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.105807E-01     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.182219E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.993749         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.322361E-01     3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.119765         3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.114266E-01     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.248219E-01     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
     1.08555         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
     100.689         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     106.594         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.416701E-01     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         207.340         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.999584         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.233431E-02     0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.283784E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.955692E-06     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.475529E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
     1.08616         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
     102.088         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     108.076         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.422464E-01     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         210.208         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  3.00000000E+03 # (SUSY SCALE)
     1     3.66201301E-01   # g1(Q,DR_bar)
     2     6.42084528E-01   # g2(Q,DR_bar)
     3     1.00616461E+00   # g3(Q,DR_bar)
BLOCK YU Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     8.24885284E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     1.91525773E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     1.44296643E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ATOP
BLOCK TU Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ATOP
BLOCK AD Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ABOT
BLOCK TD Q=  3.00000000E+03 # (SUSY SCALE)
  3  3     3.00000000E+03   # ABOT
BLOCK AE Q=  3.00000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
BLOCK TE Q=  3.00000000E+03 # (SUSY SCALE)
  2  2     0.00000000E+00   # AMUON
  3  3     0.00000000E+00   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  3.00000000E+03 # (SUSY SCALE)
     1     6.00000000E+02   # M1
     2     1.00000000E+03   # M2
     3     3.00000000E+03   # M3
    21     5.92882290E+05   # M_HD^2
    22     2.18508263E+05   # M_HU^2
    31     3.00000000E+02   # M_eL
    32     3.00000000E+02   # M_muL
    33     3.00000000E+02   # M_tauL
    34     3.00000000E+02   # M_eR
    35     3.00000000E+02   # M_muR
    36     3.00000000E+02   # M_tauR
    41     3.00000000E+03   # M_q1L
    42     3.00000000E+03   # M_q2L
    43     3.00000000E+03   # M_q3L
    44     3.00000000E+03   # M_uR
    45     3.00000000E+03   # M_cR
    46     3.00000000E+03   # M_tR
    47     3.00000000E+03   # M_dR
    48     3.00000000E+03   # M_sR
    49     3.00000000E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS THE SUSY SCALE
BLOCK NMSSMRUN Q=  3.00000000E+03 # (SUSY SCALE)
     1     6.44300000E-02   # LAMBDA(Q,DR_bar)
     2     2.15000000E-01   # KAPPA(Q,DR_bar)
     3     0.00000000E+00   # ALAMBDA
     4    -1.49300000E-03   # AKAPPA
     5     1.11300000E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.75943833E+05   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     9.00000000E+06   # M_q1L^2
  2  2     9.00000000E+06   # M_q2L^2
  3  3     9.00000000E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     9.00000000E+06   # M_uR^2
  2  2     9.00000000E+06   # M_cR^2
  3  3     9.00000000E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     9.00000000E+06   # M_dR^2
  2  2     9.00000000E+06   # M_sR^2
  3  3     9.00000000E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     9.00000000E+04   # M_eL^2
  2  2     9.00000000E+04   # M_muL^2
  3  3     9.00000000E+04   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     9.00000000E+04   # M_eR^2
  2  2     9.00000000E+04   # M_muR^2
  3  3     9.00000000E+04   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3    -7.07707657E-01   # R_u_33
  3  6     7.06505394E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6    -7.07707657E-01   # R_u_66
  6  3    -7.06505394E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3    -5.57301851E-01   # R_d_33
  3  6     8.30309970E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6    -5.57301851E-01   # R_d_66
  6  3    -8.30309970E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     6.93415425E-01   # R_e_33
  3  6     7.20538027E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     6.93415425E-01   # R_e_66
  6  3    -7.20538027E-01   # R_e_63
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.50505362E+16 # (GUT SCALE)
     1     7.07951182E-01   # g1(MGUT,DR_bar), GUT normalization
     2     7.07951182E-01   # g2(MGUT,DR_bar)
     3     6.95134769E-01   # g3(MGUT,DR_bar)
BLOCK GUTYU Q=  1.50505362E+16 # (GUT SCALE)
  3  3     5.11268818E-01   # HTOP(MGUT,DR_bar)
BLOCK GUTYD Q=  1.50505362E+16 # (GUT SCALE)
  3  3     8.19869882E-02   # HBOT(MGUT,DR_bar)
BLOCK GUTYE Q=  1.50505362E+16 # (GUT SCALE)
  3  3     1.03209401E-01   # HTAU(MGUT,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE GUT SCALE
BLOCK GUTAU Q=  1.50505362E+16 # (GUT SCALE)
  3  3     1.40586685E+04   # ATOP
BLOCK GUTAD Q=  1.50505362E+16 # (GUT SCALE)
  3  3     7.93439229E+03   # ABOT
BLOCK GUTAE Q=  1.50505362E+16 # (GUT SCALE)
  2  2     8.68550320E+02   # AMUON
  3  3     8.74567812E+02   # ATAU
# 
# SOFT MASSES SQUARED AT THE GUT SCALE
BLOCK GUTMSOFT Q=  1.50505362E+16 # (GUT SCALE)
     1     1.40313398E+03   # M1
     2     1.29770505E+03   # M2
     3     1.47711127E+03   # M3
    21     8.09085456E+05   # M_HD^2
    22     5.44181786E+07   # M_HU^2
    31    -7.50467466E+02   # M_eL
    32    -7.50467466E+02   # M_muL
    33    -7.47379519E+02   # M_tauL
    34    -3.85945789E+02   # M_eR
    35    -3.85945789E+02   # M_muR
    36    -3.73527006E+02   # M_tauR
    41     1.45607375E+03   # M_q1L
    42     1.45607375E+03   # M_q2L
    43     4.48077207E+03   # M_q3L
    44     1.59398963E+03   # M_uR
    45     1.59398963E+03   # M_cR
    46     6.19702858E+03   # M_tR
    47     1.61357311E+03   # M_dR
    48     1.61357311E+03   # M_sR
    49     1.77368504E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.50505362E+16 # (GUT SCALE)
     1     6.42407222E-02   # LAMBDA(MGUT,DR_bar)
     2     2.28125568E-01   # KAPPA(MGUT,DR_bar)
     3     4.51276495E+03   # ALAMBDA
     4     2.01212680E+01   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -2.20115807E+05   # MS^2
    12     0.00000000E+00   # M3H^2
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     2.96939991E+01   # PS=MHU
     2     3.98231379E-01   # PS=MHD
     3     9.21346181E-01   # PS=MS
     4    -0.00000000E+00   # PS=ALAMBDA
     5     9.25715323E-07   # PS=AKAPPA
     6    -0.00000000E+00   # PS=XIF
     7    -0.00000000E+00   # PS=XIS
     8    -0.00000000E+00   # PS=MUP
     9    -0.00000000E+00   # PS=MSP
    10    -0.00000000E+00   # PS=M3H
    11     1.31597656E+00   # PS=LAMBDA
    12    -1.31604418E+00   # PS=KAPPA
    13     8.86396023E-01   # PS=HTOP
    14    -4.43130392E-01   # PS=G
    15     2.96939991E+01   # MAX
    16                  1   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     1.02255190E+00   # VBF/VH -> H1 -> tautau
    12     1.01883366E+00   # ggF -> H1 -> tautau
    13     1.02086269E+00   # VBF/VH -> H1 -> bb
    14     1.02045296E+00   # ttH -> H1 -> bb
    15     9.41426291E-01   # VBF/VH -> H1 -> ZZ/WW
    16     9.38003047E-01   # ggF -> H1 -> ZZ/WW
    17     9.35712438E-01   # VBF/VH -> H1 -> gammagamma
    18     9.32309971E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     8.35628856E-04   # VBF/VH -> H2 -> tautau
    22     4.88240916E+01   # ggF -> H2 -> tautau
    23     5.36350213E-04   # VBF/VH -> H2 -> bb
    24     1.89582102E+01   # ttH -> H2 -> bb
    25     5.40563779E-13   # VBF/VH -> H2 -> ZZ/WW
    26     3.15840403E-08   # ggF -> H2 -> ZZ/WW
    27     2.63892593E-07   # VBF/VH -> H2 -> gammagamma
    28     1.54187065E-02   # ggF -> H2 -> gammagamma
    29     2.62455899E-12   # ggF -> H2 -> invisible
   210     1.53347635E-07   # VBF/VH -> H2 -> invisible
    31     1.73864025E-01   # VBF/VH -> H3 -> tautau
    32     5.11002431E+01   # ggF -> H3 -> tautau
    33     1.11678641E-01   # VBF/VH -> H3 -> bb
    34     2.18592068E+01   # ttH -> H3 -> bb
    35     2.33241820E-08   # VBF/VH -> H3 -> ZZ/WW
    36     6.85519259E-06   # ggF -> H3 -> ZZ/WW
    37     1.92689111E-04   # VBF/VH -> H3 -> gammagamma
    38     5.66331100E-02   # ggF -> H3 -> gammagamma
    39     3.66336076E-07   # VBF/VH -> H3 -> invisible
   310     1.07669557E-04   # ggf -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     2.18721098E+00   # Hgammagamma
     2     2.29639811E-02   # Hff
     3     1.92857297E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1  0.00000000E+00
 A2  0.00000000E+00
 A3  0.00000000E+00
 A4 -0.10668119E-03
 A5  0.39925402E-02
 A6 -0.11413592E+01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12039426E+00
 L2  0.24238228E+00
 L3  0.62053300E-01
 L4 -0.19704558E+00
 L5 -0.19478188E-05
 L6  0.30360438E-04
 L7  0.22853600E-03
 K1  0.41873126E-02
 K2  0.40419887E-02
 K3  0.46344866E-01
 K4  0.00000000E+00
 K5  0.00000000E+00
 K6  0.13388063E-01
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.68915092E-02
 XVEV  0.17291662E+04
# 
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.9.0      # Version number
#           PDG          Width
DECAY        25     3.86740709E-03   # Lightest neutral Higgs scalar
     5.29108391E-02    2          21        21   # BR(H_1 -> gluon gluon)
     5.88356077E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.51546170E-04    2          13       -13   # BR(H_1 -> muon muon)
     7.10595395E-02    2          15       -15   # BR(H_1 -> tau tau)
     5.37838349E-04    2           3        -3   # BR(H_1 -> s sbar)
     2.93825306E-02    2           4        -4   # BR(H_1 -> c cbar)
     6.82312721E-01    2           5        -5   # BR(H_1 -> b bbar)
     1.45482802E-01    2          24       -24   # BR(H_1 -> W+ W-)
     1.46206755E-02    2          23        23   # BR(H_1 -> Z Z)
     2.17882303E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.25135962E-03    2          23        22   # BR(H_1 -> Z gamma)
     1.12961818E-05    2          36        36   # BR(H_1 -> A_1 A_1)
     2.29984363E-08    2          23        36   # BR(H_1 -> A_1 Z)
DECAY        35     1.72125214E+00   # 2nd neutral Higgs scalar
     9.25575554E-05    2          21        21   # BR(H_2 -> gluon gluon)
     7.51700405E-09    2          11       -11   # BR(H_2 -> e- e+)
     3.21383920E-04    2          13       -13   # BR(H_2 -> muon muon)
     9.08997721E-02    2          15       -15   # BR(H_2 -> tau tau)
     4.94755769E-04    2           3        -3   # BR(H_2 -> s sbar)
     1.48045316E-05    2           4        -4   # BR(H_2 -> c cbar)
     6.26110436E-01    2           5        -5   # BR(H_2 -> b bbar)
     3.98259552E-02    2           6        -6   # BR(H_2 -> t tbar)
     4.74361155E-06    2          24       -24   # BR(H_2 -> W+ W-)
     2.32428183E-06    2          23        23   # BR(H_2 -> Z Z)
     3.65332172E-07    2          22        22   # BR(H_2 -> gamma gamma)
     1.03136091E-07    2          23        22   # BR(H_2 -> Z gamma)
     4.42017542E-04    2          25        25   # BR(H_2 -> H_1 H_1)
     2.10806519E-01    2          36        36   # BR(H_2 -> A_1 A_1)
     7.18549936E-03    2          23        36   # BR(H_2 -> A_1 Z)
     3.97417600E-05    2     1000022   1000022   # BR(H_2 -> neu_1 neu_1)
     9.66774557E-04    2     1000022   1000023   # BR(H_2 -> neu_1 neu_2)
     3.19234835E-03    2     1000022   1000025   # BR(H_2 -> neu_1 neu_3)
     6.76689129E-04    2     1000023   1000023   # BR(H_2 -> neu_2 neu_2)
     1.83585541E-02    2     1000023   1000025   # BR(H_2 -> neu_2 neu_3)
     1.49079286E-04    2     1000024  -1000024   # BR(H_2 -> cha_1 cha_1bar)
     2.80146770E-05    2     1000011  -1000011   # BR(H_2 -> ~e_L ~ebar_L)
     2.80146770E-05    2     1000013  -1000013   # BR(H_2 -> ~mu_L ~mubar_L)
     1.79692085E-05    2     2000011  -2000011   # BR(H_2 -> ~e_R ~ebar_R)
     1.79692085E-05    2     2000013  -2000013   # BR(H_2 -> ~mu_R ~mubarRL)
     9.65657107E-05    2     1000012  -1000012   # BR(H_2 -> ~nu_e_L ~nu_ebar_L)
     9.65657107E-05    2     1000014  -1000014   # BR(H_2 -> ~nu_mu_L ~nu_mubar_L)
     2.31930786E-05    2     1000015  -1000015   # BR(H_2 -> ~tau_1 ~taubar_1)
     1.00846032E-05    2     2000015  -2000015   # BR(H_2 -> ~tau_2 ~taubar_2)
     3.12838640E-07    2     1000015  -2000015   # BR(H_2 -> ~tau_1 ~taubar_2)
     3.12838640E-07    2     2000015  -1000015   # BR(H_2 -> ~tau_2 ~taubar_1)
     9.65657107E-05    2     1000016  -1000016   # BR(H_2 -> ~nu_tau_L ~nu_taubar_L)
DECAY        45     2.00352071E+00   # 3rd neutral Higgs scalar
     8.85730887E-05    2          21        21   # BR(H_3 -> gluon gluon)
     6.93354802E-09    2          11       -11   # BR(H_3 -> e- e+)
     2.96438692E-04    2          13       -13   # BR(H_3 -> muon muon)
     8.38443795E-02    2          15       -15   # BR(H_3 -> tau tau)
     4.55405481E-04    2           3        -3   # BR(H_3 -> s sbar)
     1.42212592E-05    2           4        -4   # BR(H_3 -> c cbar)
     5.76315637E-01    2           5        -5   # BR(H_3 -> b bbar)
     4.24868429E-02    2           6        -6   # BR(H_3 -> t tbar)
     9.35089397E-04    2          24       -24   # BR(H_3 -> W+ W-)
     4.58433038E-04    2          23        23   # BR(H_3 -> Z Z)
     1.36927017E-06    2          22        22   # BR(H_3 -> gamma gamma)
     7.04960849E-07    2          23        22   # BR(H_3 -> Z gamma)
     1.61203384E-03    2          25        25   # BR(H_3 -> H_1 H_1)
     1.58763562E-01    2          36        36   # BR(H_3 -> A_1 A_1)
     3.70259479E-06    2          36        46   # BR(H_3 -> A_1 A_2)
     6.83026956E-03    2          23        36   # BR(H_3 -> A_1 Z)
     2.52670966E-02    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     4.23836130E-04    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     3.56489067E-03    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     1.93553687E-02    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     1.89357356E-02    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     5.99080268E-02    2     1000024  -1000024   # BR(H_3 -> cha_1 cha_1bar)
     2.77024519E-05    2     1000011  -1000011   # BR(H_3 -> ~e_L ~ebar_L)
     2.77024519E-05    2     1000013  -1000013   # BR(H_3 -> ~mu_L ~mubar_L)
     1.77655049E-05    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.77655049E-05    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     9.50413640E-05    2     1000012  -1000012   # BR(H_3 -> ~nu_e_L ~nu_ebar_L)
     9.50413640E-05    2     1000014  -1000014   # BR(H_3 -> ~nu_mu_L ~nu_mubar_L)
     2.50395333E-10    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
     6.20369458E-05    2     2000015  -2000015   # BR(H_3 -> ~tau_2 ~taubar_2)
     1.39521301E-07    2     1000015  -2000015   # BR(H_3 -> ~tau_1 ~taubar_2)
     1.39521301E-07    2     2000015  -1000015   # BR(H_3 -> ~tau_2 ~taubar_1)
     9.50413640E-05    2     1000016  -1000016   # BR(H_3 -> ~nu_tau_L ~nu_taubar_L)
DECAY        36     1.88828650E-09   # Lightest pseudoscalar
     5.35920598E-02    2          21        21   # BR(A_1 -> gluon gluon)
     1.95653051E-06    2          11       -11   # BR(A_1 -> e- e+)
     7.61399038E-02    2          13       -13   # BR(A_1 -> muon muon)
     8.70260160E-01    2           3        -3   # BR(A_1 -> s sbar)
     5.91937041E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     2.97600190E+00   # 2nd pseudoscalar
     2.56066313E-04    2          21        21   # BR(A_2 -> gluon gluon)
     9.01853988E-09    2          11       -11   # BR(A_2 -> e- e+)
     3.85581000E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.09059711E-01    2          15       -15   # BR(A_2 -> tau tau)
     5.93124027E-04    2           3        -3   # BR(A_2 -> s sbar)
     4.03356900E-05    2           4        -4   # BR(A_2 -> c cbar)
     7.50556831E-01    2           5        -5   # BR(A_2 -> b bbar)
     5.78502930E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.75519129E-06    2          22        22   # BR(A_2 -> gamma gamma)
     8.74942850E-07    2          23        22   # BR(A_2 -> Z gamma)
     1.02647510E-02    2          36        25   # BR(A_2 -> A_1 H_1)
     2.73656997E-06    2          36        35   # BR(A_2 -> A_1 H_2)
     3.38639714E-04    2          23        25   # BR(A_2 -> Z H_1)
     1.19760497E-02    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     1.16830789E-04    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     2.62720472E-02    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     3.94317401E-03    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     2.90267410E-03    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
     2.54319626E-02    2     1000024  -1000024   # BR(A_2 -> cha_1 cha_1bar)
     3.27661236E-06    2     1000015  -2000015   # BR(A_2 -> ~tau_1 ~taubar_2)
     3.27661236E-06    2     2000015  -1000015   # BR(A_2 -> ~tau_2 ~taubar_1)
DECAY        37     2.84549479E+00   # Charged Higgs
     4.05432965E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.14674757E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     2.96008983E-05    2           2        -3   # BR(H+ -> u sbar)
     6.12184546E-04    2           4        -3   # BR(H+ -> c sbar)
     1.23820858E-05    2           2        -5   # BR(H+ -> u bbar)
     1.23825374E-03    2           4        -5   # BR(H+ -> c bbar)
     8.35315558E-01    2           6        -5   # BR(H+ -> t bbar)
     3.64215320E-04    2          24        25   # BR(H+ -> W+ H_1)
     9.39883291E-03    2          24        36   # BR(H+ -> W+ A_1)
     1.23286246E-04    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     2.07218494E-03    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     3.53281824E-02    2     1000024   1000025   # BR(H+ -> cha_1 neu_3)
     1.44438540E-04    2     1000012  -1000011   # BR(H+ -> ~nu_e_L ~ebar_L)
     1.44438540E-04    2     1000014  -1000013   # BR(H+ -> ~nu_mu_L ~mubar_L)
     3.57753536E-05    2     1000016  -1000015   # BR(H+ -> ~nu_tau_L ~taubar_1)
     1.00477261E-04    2     1000016  -2000015   # BR(H+ -> ~nu_tau_L ~taubar_2)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)

